Radiative Classical Gravitational Observables at $\mathcal O(G^3)$ from Scattering Amplitudes

We compute classical gravitational observables for the scattering of two spinless black holes in general relativity and $\mathcal N {=} 8$ supergravity in the formalism of Kosower, Maybee, and O'Connell (KMOC). We focus on the gravitational impulse with radiation reaction and the radiated momentum in black hole scattering at $\mathcal O(G^3)$ to all orders in the velocity. These classical observables require the construction and evaluation of certain loop-level quantities which are greatly simplified by harnessing recent advances from scattering amplitudes and collider physics. In particular, we make use of generalized unitarity to construct the relevant loop integrands, employ reverse unitarity, the method of regions, integration-by-parts (IBP), and (canonical) differential equations to simplify and evaluate all loop and phase-space integrals to obtain the classical gravitational observables of interest to two-loop order. The KMOC formalism naturally incorporates radiation effects which enables us to explore these classical quantities beyond the conservative two-body dynamics. From the impulse and the radiated momentum, we extract the scattering angle and the radiated energy. Finally, we discuss universality of the impulse in the high-energy limit and the relation to the eikonal phase.

==> anc/3PM_Masters_Soft.m <==
(* 
Replacement rules for soft master integrals. 
We only give a set minimal set of cuts, all other cuts can be obtained by relabeling or symmetry.

Conventions:

eps = 1/2(4-d), 
s-channel, y>1, x = y-Sqrt[y^2-1],
u-channel, y<-1, x = y+Sqrt[y^2-1]. 

For two-particle cuts the right hand side is assumed to be using a -I*epsilon prescription, i.e. the corresponding sub-loop is complex conjugated.

There are two types of functions virtual f[topology][id][region] and cut fC[topology][id][region][cut]

topology: one of {"III","IX","H"}
id: master integral id as described in PureBasis.m
region: one of {"y>1","y<-1"}
cut: list of on-shell (cut) propagators as defined in Propagators.m

*)

{f["III"][1]["y<-1"] -> -1 + (eps^2*Pi^2)/6 + (19*eps^4*Pi^4)/120 + (32*eps^3*Zeta[3])/3,
f["III"][2]["y<-1"] -> (eps^3*Log[-x]*(Pi^2 + Log[-x]^2))/6 + (eps^4*(-Pi^4 + 12*Pi^2*Log[1 - x]*Log[-x] - 5*Pi^2*Log[-x]^2 + 12*Log[1 - x]*Log[-x]^3 - 2*Log[-x]^4 + 12*Pi^2*Log[-x]*Log[1 + x] + 12*Log[-x]^3*Log[1 + x] + 12*Pi^2*PolyLog[2, -x] + 36*Log[-x]^2*PolyLog[2, -x] + 12*Pi^2*PolyLog[2, x] + 36*Log[-x]^2*PolyLog[2, x] - 48*Log[-x]*PolyLog[3, -x] - 48*Log[-x]*PolyLog[3, x] + 12*Log[-x]*Zeta[3]))/12,
f["III"][3]["y<-1"] -> -(eps*Log[-x])/2 + (eps^2*(-Pi^2 + 12*Log[1 - x]*Log[-x] - 6*Log[-x]^2 + 12*Log[-x]*Log[1 + x] + 12*PolyLog[2, -x] + 12*PolyLog[2, x]))/12 + (eps^3*(-4*Pi^2*Log[2] + 8*Log[2]^3 + 8*Pi^2*Log[1 - x] - 12*Log[2]^2*Log[1 - x] - 4*Log[1 - x]^3 + 3*Pi^2*Log[-x] + 12*Log[1 - x]*Log[-x]^2 - 12*Log[2]^2*Log[1 + x] + 24*Log[2]*Log[1 - x]*Log[1 + x] - 12*Log[1 - x]^2*Log[1 + x] + 12*Log[-x]^2*Log[1 + x] + 48*PolyLog[3, (1 - x)^(-1)] - 24*PolyLog[3, (1 - x)/2] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] - 24*PolyLog[3, (1 + x)/2] + 48*PolyLog[3, 1 + x] - 24*PolyLog[3, (1 + x)/(1 - x)] - 24*Zeta[3]))/12 + (eps^4*(16*Pi^4 - 40*Pi^2*Log[2]^2 + 40*Pi^2*Log[2]*Log[1 - x] - 10*Pi^2*Log[1 - x]^2 - 5*Log[1 - x]^4 - 60*Pi^2*Log[1 - x]*Log[-x] + 40*Log[1 - x]^3*Log[-x] + 50*Pi^2*Log[-x]^2 - 120*Log[1 - x]^2*Log[-x]^2 + 20*Log[-x]^4 + 40*Pi^2*Log[2]*Log[1 + x] - 60*Pi^2*Log[1 - x]*Log[1 + x] - 20*Log[1 - x]^3*Log[1 + x] - 60*Pi^2*Log[-x]*Log[1 + x] + 120*Log[1 - x]^2*Log[-x]*Log[1 + x] - 240*Log[1 - x]*Log[-x]^2*Log[1 + x] - 10*Pi^2*Log[1 + x]^2 - 30*Log[1 - x]^2*Log[1 + x]^2 + 120*Log[1 - x]*Log[-x]*Log[1 + x]^2 - 120*Log[-x]^2*Log[1 + x]^2 - 20*Log[1 - x]*Log[1 + x]^3 + 40*Log[-x]*Log[1 + x]^3 - 5*Log[1 + x]^4 - 40*Pi^2*PolyLog[2, (1 - x)/2] - 100*Pi^2*PolyLog[2, -x] - 240*Log[-x]^2*PolyLog[2, -x] - 100*Pi^2*PolyLog[2, x] - 240*Log[-x]^2*PolyLog[2, x] - 40*Pi^2*PolyLog[2, (1 + x)/2] + 960*Log[-x]*PolyLog[3, -x] + 960*Log[-x]*PolyLog[3, x] - 2400*PolyLog[4, -x] - 2400*PolyLog[4, x] - 120*PolyLog[4, 1 - x^2] - 120*PolyLog[4, x^2/(-1 + x^2)] + 1000*Log[-x]*Zeta[3]))/120,
f["III"][4]["y<-1"] -> 1/2 + (eps^2*(Pi^2 + 6*Log[-x]^2))/12 + (eps^3*(Pi^2*Log[-x] + 2*Log[-x]^3 + 12*Log[-x]*PolyLog[2, -x] + 12*Log[-x]*PolyLog[2, x] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] - 26*Zeta[3]))/6 + (eps^4*(-69*Pi^4 + 160*Pi^2*Log[2]*Log[-x] - 320*Log[2]^3*Log[-x] - 240*Pi^2*Log[1 - x]*Log[-x] + 480*Log[2]^2*Log[1 - x]*Log[-x] + 160*Log[1 - x]^3*Log[-x] - 300*Pi^2*Log[-x]^2 - 480*Log[1 - x]^2*Log[-x]^2 - 120*Log[-x]^4 + 80*Pi^2*Log[-x]*Log[1 + x] + 480*Log[2]^2*Log[-x]*Log[1 + x] - 960*Log[2]*Log[1 - x]*Log[-x]*Log[1 + x] + 480*Log[1 - x]^2*Log[-x]*Log[1 + x] - 960*Log[1 - x]*Log[-x]^2*Log[1 + x] - 480*Log[-x]^2*Log[1 + x]^2 + 80*Pi^2*PolyLog[2, -x] - 960*Log[1 - x]*Log[-x]*PolyLog[2, -x] + 480*Log[-x]^2*PolyLog[2, -x] - 960*Log[-x]*Log[1 + x]*PolyLog[2, -x] - 480*PolyLog[2, -x]^2 + 80*Pi^2*PolyLog[2, x] - 960*Log[1 - x]*Log[-x]*PolyLog[2, x] + 480*Log[-x]^2*PolyLog[2, x] - 960*Log[-x]*Log[1 + x]*PolyLog[2, x] - 960*PolyLog[2, -x]*PolyLog[2, x] - 480*PolyLog[2, x]^2 - 1920*Log[-x]*PolyLog[3, (1 - x)^(-1)] + 960*Log[-x]*PolyLog[3, (1 - x)/2] - 960*Log[-x]*PolyLog[3, -x] - 960*Log[-x]*PolyLog[3, x] + 960*Log[-x]*PolyLog[3, (1 + x)/2] - 1920*Log[-x]*PolyLog[3, 1 + x] + 960*Log[-x]*PolyLog[3, (1 + x)/(1 - x)] + 960*Log[-x]*Zeta[3]))/240,
f["III"][5]["y<-1"] -> (-3*eps*Log[-x])/4 + (eps^3*Pi^2*Log[-x])/8 + 8*eps^4*Log[-x]*Zeta[3],
f["III"][6]["y<-1"] -> -(eps^2*Pi^2)/6 + (7*eps^4*Pi^4)/36,
f["III"][7]["y<-1"] -> -(eps^2*Log[-x]^2)/2 + (eps^3*(Pi^2*Log[-x] + 2*Log[-x]^3 + 12*Log[-x]*PolyLog[2, -x] + 12*Log[-x]*PolyLog[2, x] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] + 6*Zeta[3]))/12 + (eps^4*(-Pi^4 + 48*Pi^2*Log[2]*Log[-x] - 96*Log[2]^3*Log[-x] - 72*Pi^2*Log[1 - x]*Log[-x] + 144*Log[2]^2*Log[1 - x]*Log[-x] + 48*Log[1 - x]^3*Log[-x] - 144*Log[1 - x]^2*Log[-x]^2 + 24*Pi^2*Log[-x]*Log[1 + x] + 144*Log[2]^2*Log[-x]*Log[1 + x] - 288*Log[2]*Log[1 - x]*Log[-x]*Log[1 + x] + 144*Log[1 - x]^2*Log[-x]*Log[1 + x] - 288*Log[1 - x]*Log[-x]^2*Log[1 + x] - 144*Log[-x]^2*Log[1 + x]^2 + 24*Pi^2*PolyLog[2, -x] - 288*Log[1 - x]*Log[-x]*PolyLog[2, -x] + 144*Log[-x]^2*PolyLog[2, -x] - 288*Log[-x]*Log[1 + x]*PolyLog[2, -x] - 144*PolyLog[2, -x]^2 + 24*Pi^2*PolyLog[2, x] - 288*Log[1 - x]*Log[-x]*PolyLog[2, x] + 144*Log[-x]^2*PolyLog[2, x] - 288*Log[-x]*Log[1 + x]*PolyLog[2, x] - 288*PolyLog[2, -x]*PolyLog[2, x] - 144*PolyLog[2, x]^2 - 576*Log[-x]*PolyLog[3, (1 - x)^(-1)] + 288*Log[-x]*PolyLog[3, (1 - x)/2] - 288*Log[-x]*PolyLog[3, -x] - 288*Log[-x]*PolyLog[3, x] + 288*Log[-x]*PolyLog[3, (1 + x)/2] - 576*Log[-x]*PolyLog[3, 1 + x] + 288*Log[-x]*PolyLog[3, (1 + x)/(1 - x)] + 288*Log[-x]*Zeta[3]))/144,
f["III"][8]["y<-1"] -> (eps^2*Pi^2)/2 + eps^3*Pi^2*Log[2] + (eps^4*Pi^2*(2*Pi^2 + 3*Log[2]^2))/3,
f["III"][9]["y<-1"] -> -(eps^2*Pi^2)/4 + (eps^3*Pi^2*(Log[2] - 2*Log[1 - x] + Log[-x]))/2 - (eps^4*Pi^2*(Pi^2 + 42*Log[2]^2 - 24*Log[2]*Log[1 - x] - 12*Log[1 - x]^2 + 12*Log[2]*Log[-x] + 12*Log[1 - x]*Log[-x] + 6*Log[-x]^2 - 72*Log[2]*Log[1 + x] + 72*Log[1 - x]*Log[1 + x] - 36*Log[-x]*Log[1 + x] + 72*PolyLog[2, (1 - x)/2] - 36*PolyLog[2, -x] + 36*PolyLog[2, x]))/12,
f["III"][10]["y<-1"] -> (eps^3*Pi^2*Log[-x])/4 - (eps^4*Pi^2*(Pi^2 + 6*Log[2]*Log[-x] + 3*Log[-x]^2 + 12*PolyLog[2, x]))/12,
f["III"][1]["y>1"] -> -1 + (eps^2*Pi^2)/6 + (19*eps^4*Pi^4)/120 + (32*eps^3*Zeta[3])/3,
f["III"][2]["y>1"] -> (eps^3*(Pi - I*Log[x])*(2*Pi - I*Log[x])*Log[x])/6 + (eps^4*(-2*Pi^4 + (2*I)*Pi^3*Log[x] + 24*Pi^2*Log[1 - x]*Log[x] - 7*Pi^2*Log[x]^2 - (36*I)*Pi*Log[1 - x]*Log[x]^2 + (8*I)*Pi*Log[x]^3 - 12*Log[1 - x]*Log[x]^3 + 2*Log[x]^4 + 24*Pi^2*Log[x]*Log[1 + x] - (36*I)*Pi*Log[x]^2*Log[1 + x] - 12*Log[x]^3*Log[1 + x] + 24*Pi^2*PolyLog[2, -x] - (72*I)*Pi*Log[x]*PolyLog[2, -x] - 36*Log[x]^2*PolyLog[2, -x] + 24*Pi^2*PolyLog[2, x] - (72*I)*Pi*Log[x]*PolyLog[2, x] - 36*Log[x]^2*PolyLog[2, x] + (48*I)*Pi*PolyLog[3, -x] + 48*Log[x]*PolyLog[3, -x] + (48*I)*Pi*PolyLog[3, x] + 48*Log[x]*PolyLog[3, x] - (12*I)*Pi*Zeta[3] - 12*Log[x]*Zeta[3]))/12,
f["III"][3]["y>1"] -> (eps*(I*Pi + Log[x]))/2 + (eps^2*(-5*Pi^2 - (12*I)*Pi*Log[1 - x] + (12*I)*Pi*Log[x] - 12*Log[1 - x]*Log[x] + 6*Log[x]^2 - (12*I)*Pi*Log[1 + x] - 12*Log[x]*Log[1 + x] - 12*PolyLog[2, -x] - 12*PolyLog[2, x]))/12 + (eps^3*((-3*I)*Pi^3 + 4*Pi^2*Log[2] - 8*Log[2]^3 + 12*Pi^2*Log[1 - x] + 12*Log[2]^2*Log[1 - x] + (12*I)*Pi*Log[1 - x]^2 - 3*Pi^2*Log[x] - (24*I)*Pi*Log[1 - x]*Log[x] - 12*Log[1 - x]*Log[x]^2 + 4*Pi^2*Log[1 + x] + 12*Log[2]^2*Log[1 + x] + (24*I)*Pi*Log[1 - x]*Log[1 + x] - 24*Log[2]*Log[1 - x]*Log[1 + x] - (24*I)*Pi*Log[x]*Log[1 + x] - 12*Log[x]^2*Log[1 + x] + (12*I)*Pi*Log[1 + x]^2 + 12*Log[1 - x]*Log[1 + x]^2 + 4*Log[1 + x]^3 + 24*PolyLog[3, (1 - x)/2] - 48*PolyLog[3, 1 - x] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] - 48*PolyLog[3, (1 + x)^(-1)] + 24*PolyLog[3, (1 - x)/(1 + x)] + 24*PolyLog[3, (1 + x)/2] + 24*Zeta[3]))/12 + (eps^4*(62*Pi^4 + (180*I)*Pi^3*Log[1 - x] - 330*Pi^2*Log[1 - x]^2 - (240*I)*Pi*Log[1 - x]^3 + 15*Log[1 - x]^4 - (60*I)*Pi^3*Log[x] + 180*Pi^2*Log[1 - x]*Log[x] + (720*I)*Pi*Log[1 - x]^2*Log[x] - 120*Log[1 - x]^3*Log[x] + 210*Pi^2*Log[x]^2 + 360*Log[1 - x]^2*Log[x]^2 - (240*I)*Pi*Log[x]^3 - 60*Log[x]^4 + (180*I)*Pi^3*Log[1 + x] - 660*Pi^2*Log[1 - x]*Log[1 + x] - (720*I)*Pi*Log[1 - x]^2*Log[1 + x] + 60*Log[1 - x]^3*Log[1 + x] + 180*Pi^2*Log[x]*Log[1 + x] + (1440*I)*Pi*Log[1 - x]*Log[x]*Log[1 + x] - 360*Log[1 - x]^2*Log[x]*Log[1 + x] + 720*Log[1 - x]*Log[x]^2*Log[1 + x] - 330*Pi^2*Log[1 + x]^2 - (720*I)*Pi*Log[1 - x]*Log[1 + x]^2 + 90*Log[1 - x]^2*Log[1 + x]^2 + (720*I)*Pi*Log[x]*Log[1 + x]^2 - 360*Log[1 - x]*Log[x]*Log[1 + x]^2 + 360*Log[x]^2*Log[1 + x]^2 - (240*I)*Pi*Log[1 + x]^3 + 60*Log[1 - x]*Log[1 + x]^3 - 120*Log[x]*Log[1 + x]^3 + 15*Log[1 + x]^4 - 420*Pi^2*PolyLog[2, -x] + (1440*I)*Pi*Log[x]*PolyLog[2, -x] + 720*Log[x]^2*PolyLog[2, -x] - 420*Pi^2*PolyLog[2, x] + (1440*I)*Pi*Log[x]*PolyLog[2, x] + 720*Log[x]^2*PolyLog[2, x] - (2880*I)*Pi*PolyLog[3, -x] - 2880*Log[x]*PolyLog[3, -x] - (2880*I)*Pi*PolyLog[3, x] - 2880*Log[x]*PolyLog[3, x] + 7200*PolyLog[4, -x] + 7200*PolyLog[4, x] + 360*PolyLog[4, 1 - x^2] + 360*PolyLog[4, x^2/(-1 + x^2)] - (3000*I)*Pi*Zeta[3] - 3000*Log[x]*Zeta[3]))/360,
f["III"][4]["y>1"] -> 1/2 + (eps^2*(-5*Pi^2 + (12*I)*Pi*Log[x] + 6*Log[x]^2))/12 + (eps^3*((-I)*Pi^3 - 5*Pi^2*Log[x] + (6*I)*Pi*Log[x]^2 + 2*Log[x]^3 + (12*I)*Pi*PolyLog[2, -x] + 12*Log[x]*PolyLog[2, -x] + (12*I)*Pi*PolyLog[2, x] + 12*Log[x]*PolyLog[2, x] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] - 26*Zeta[3]))/6 + (eps^4*(111*Pi^4 + (160*I)*Pi^3*Log[2] - (320*I)*Pi*Log[2]^3 + (80*I)*Pi^3*Log[1 - x] + (480*I)*Pi*Log[2]^2*Log[1 - x] - (120*I)*Pi^3*Log[x] + 160*Pi^2*Log[2]*Log[x] - 320*Log[2]^3*Log[x] + 80*Pi^2*Log[1 - x]*Log[x] + 480*Log[2]^2*Log[1 - x]*Log[x] - (480*I)*Pi*Log[1 - x]^2*Log[x] + 420*Pi^2*Log[x]^2 - 480*Log[1 - x]^2*Log[x]^2 - (480*I)*Pi*Log[x]^3 - 120*Log[x]^4 - (240*I)*Pi^3*Log[1 + x] + (480*I)*Pi*Log[2]^2*Log[1 + x] - (960*I)*Pi*Log[2]*Log[1 - x]*Log[1 + x] - 240*Pi^2*Log[x]*Log[1 + x] + 480*Log[2]^2*Log[x]*Log[1 + x] - (960*I)*Pi*Log[1 - x]*Log[x]*Log[1 + x] - 960*Log[2]*Log[1 - x]*Log[x]*Log[1 + x] - 960*Log[1 - x]*Log[x]^2*Log[1 + x] + (480*I)*Pi*Log[1 - x]*Log[1 + x]^2 - (480*I)*Pi*Log[x]*Log[1 + x]^2 + 480*Log[1 - x]*Log[x]*Log[1 + x]^2 - 480*Log[x]^2*Log[1 + x]^2 + (160*I)*Pi*Log[1 + x]^3 + 160*Log[x]*Log[1 + x]^3 - 400*Pi^2*PolyLog[2, -x] - (960*I)*Pi*Log[1 - x]*PolyLog[2, -x] + (960*I)*Pi*Log[x]*PolyLog[2, -x] - 960*Log[1 - x]*Log[x]*PolyLog[2, -x] + 480*Log[x]^2*PolyLog[2, -x] - (960*I)*Pi*Log[1 + x]*PolyLog[2, -x] - 960*Log[x]*Log[1 + x]*PolyLog[2, -x] - 480*PolyLog[2, -x]^2 - 400*Pi^2*PolyLog[2, x] - (960*I)*Pi*Log[1 - x]*PolyLog[2, x] + (960*I)*Pi*Log[x]*PolyLog[2, x] - 960*Log[1 - x]*Log[x]*PolyLog[2, x] + 480*Log[x]^2*PolyLog[2, x] - (960*I)*Pi*Log[1 + x]*PolyLog[2, x] - 960*Log[x]*Log[1 + x]*PolyLog[2, x] - 960*PolyLog[2, -x]*PolyLog[2, x] - 480*PolyLog[2, x]^2 + (960*I)*Pi*PolyLog[3, (1 - x)/2] + 960*Log[x]*PolyLog[3, (1 - x)/2] - (1920*I)*Pi*PolyLog[3, 1 - x] - 1920*Log[x]*PolyLog[3, 1 - x] - (960*I)*Pi*PolyLog[3, -x] - 960*Log[x]*PolyLog[3, -x] - (960*I)*Pi*PolyLog[3, x] - 960*Log[x]*PolyLog[3, x] - (1920*I)*Pi*PolyLog[3, (1 + x)^(-1)] - 1920*Log[x]*PolyLog[3, (1 + x)^(-1)] + (960*I)*Pi*PolyLog[3, (1 - x)/(1 + x)] + 960*Log[x]*PolyLog[3, (1 - x)/(1 + x)] + (960*I)*Pi*PolyLog[3, (1 + x)/2] + 960*Log[x]*PolyLog[3, (1 + x)/2] + (960*I)*Pi*Zeta[3] + 960*Log[x]*Zeta[3]))/240,
f["III"][5]["y>1"] -> (-I/8)*eps^3*Pi^2*(Pi - I*Log[x]) + (3*eps*(I*Pi + Log[x]))/4 - (8*I)*eps^4*(Pi - I*Log[x])*Zeta[3],
f["III"][6]["y>1"] -> -(eps^2*Pi^2)/6 + (7*eps^4*Pi^4)/36,
f["III"][7]["y>1"] -> (eps^2*(Pi - I*Log[x])^2)/2 + (eps^3*((-I)*Pi^3 - 5*Pi^2*Log[x] + (6*I)*Pi*Log[x]^2 + 2*Log[x]^3 + (12*I)*Pi*PolyLog[2, -x] + 12*Log[x]*PolyLog[2, -x] + (12*I)*Pi*PolyLog[2, x] + 12*Log[x]*PolyLog[2, x] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] + 6*Zeta[3]))/12 + (eps^4*(-Pi^4 + (48*I)*Pi^3*Log[2] - (96*I)*Pi*Log[2]^3 + (24*I)*Pi^3*Log[1 - x] + (144*I)*Pi*Log[2]^2*Log[1 - x] + 48*Pi^2*Log[2]*Log[x] - 96*Log[2]^3*Log[x] + 24*Pi^2*Log[1 - x]*Log[x] + 144*Log[2]^2*Log[1 - x]*Log[x] - (144*I)*Pi*Log[1 - x]^2*Log[x] - 144*Log[1 - x]^2*Log[x]^2 - (72*I)*Pi^3*Log[1 + x] + (144*I)*Pi*Log[2]^2*Log[1 + x] - (288*I)*Pi*Log[2]*Log[1 - x]*Log[1 + x] - 72*Pi^2*Log[x]*Log[1 + x] + 144*Log[2]^2*Log[x]*Log[1 + x] - (288*I)*Pi*Log[1 - x]*Log[x]*Log[1 + x] - 288*Log[2]*Log[1 - x]*Log[x]*Log[1 + x] - 288*Log[1 - x]*Log[x]^2*Log[1 + x] + (144*I)*Pi*Log[1 - x]*Log[1 + x]^2 - (144*I)*Pi*Log[x]*Log[1 + x]^2 + 144*Log[1 - x]*Log[x]*Log[1 + x]^2 - 144*Log[x]^2*Log[1 + x]^2 + (48*I)*Pi*Log[1 + x]^3 + 48*Log[x]*Log[1 + x]^3 - 120*Pi^2*PolyLog[2, -x] - (288*I)*Pi*Log[1 - x]*PolyLog[2, -x] + (288*I)*Pi*Log[x]*PolyLog[2, -x] - 288*Log[1 - x]*Log[x]*PolyLog[2, -x] + 144*Log[x]^2*PolyLog[2, -x] - (288*I)*Pi*Log[1 + x]*PolyLog[2, -x] - 288*Log[x]*Log[1 + x]*PolyLog[2, -x] - 144*PolyLog[2, -x]^2 - 120*Pi^2*PolyLog[2, x] - (288*I)*Pi*Log[1 - x]*PolyLog[2, x] + (288*I)*Pi*Log[x]*PolyLog[2, x] - 288*Log[1 - x]*Log[x]*PolyLog[2, x] + 144*Log[x]^2*PolyLog[2, x] - (288*I)*Pi*Log[1 + x]*PolyLog[2, x] - 288*Log[x]*Log[1 + x]*PolyLog[2, x] - 288*PolyLog[2, -x]*PolyLog[2, x] - 144*PolyLog[2, x]^2 + (288*I)*Pi*PolyLog[3, (1 - x)/2] + 288*Log[x]*PolyLog[3, (1 - x)/2] - (576*I)*Pi*PolyLog[3, 1 - x] - 576*Log[x]*PolyLog[3, 1 - x] - (288*I)*Pi*PolyLog[3, -x] - 288*Log[x]*PolyLog[3, -x] - (288*I)*Pi*PolyLog[3, x] - 288*Log[x]*PolyLog[3, x] - (576*I)*Pi*PolyLog[3, (1 + x)^(-1)] - 576*Log[x]*PolyLog[3, (1 + x)^(-1)] + (288*I)*Pi*PolyLog[3, (1 - x)/(1 + x)] + 288*Log[x]*PolyLog[3, (1 - x)/(1 + x)] + (288*I)*Pi*PolyLog[3, (1 + x)/2] + 288*Log[x]*PolyLog[3, (1 + x)/2] + (288*I)*Pi*Zeta[3] + 288*Log[x]*Zeta[3]))/144,
f["III"][8]["y>1"] -> (eps^2*Pi^2)/2 + eps^3*Pi^2*Log[2] + (eps^4*Pi^2*(2*Pi^2 + 3*Log[2]^2))/3,
f["III"][9]["y>1"] -> -(eps^2*Pi^2)/4 + (eps^3*Pi^2*(I*Pi + Log[2] - 2*Log[1 - x] + Log[x]))/2 + (eps^4*Pi^2*(5*Pi^2 - (12*I)*Pi*Log[2] - 42*Log[2]^2 - (12*I)*Pi*Log[1 - x] + 24*Log[2]*Log[1 - x] + 12*Log[1 - x]^2 - (12*I)*Pi*Log[x] - 12*Log[2]*Log[x] - 12*Log[1 - x]*Log[x] - 6*Log[x]^2 + (36*I)*Pi*Log[1 + x] + 72*Log[2]*Log[1 + x] - 72*Log[1 - x]*Log[1 + x] + 36*Log[x]*Log[1 + x] - 72*PolyLog[2, (1 - x)/2] + 36*PolyLog[2, -x] - 36*PolyLog[2, x]))/12,
f["III"][10]["y>1"] -> (-I/4)*eps^3*Pi^2*(Pi - I*Log[x]) - (eps^4*Pi^2*(2*Pi^2 - (6*I)*Pi*Log[2] - (6*I)*Pi*Log[x] - 6*Log[2]*Log[x] - 3*Log[x]^2 - 12*PolyLog[2, x]))/12,
f["IX"][1]["y<-1"] -> -1 + (eps^2*Pi^2)/6 + (19*eps^4*Pi^4)/120 + (32*eps^3*Zeta[3])/3,
f["IX"][2]["y<-1"] -> (eps^3*(Pi - I*Log[-x])*(2*Pi - I*Log[-x])*Log[-x])/6 + (eps^4*(-2*Pi^4 + (2*I)*Pi^3*Log[-x] + 24*Pi^2*Log[1 - x]*Log[-x] - 7*Pi^2*Log[-x]^2 - (36*I)*Pi*Log[1 - x]*Log[-x]^2 + (8*I)*Pi*Log[-x]^3 - 12*Log[1 - x]*Log[-x]^3 + 2*Log[-x]^4 + 24*Pi^2*Log[-x]*Log[1 + x] - (36*I)*Pi*Log[-x]^2*Log[1 + x] - 12*Log[-x]^3*Log[1 + x] + 24*Pi^2*PolyLog[2, -x] - (72*I)*Pi*Log[-x]*PolyLog[2, -x] - 36*Log[-x]^2*PolyLog[2, -x] + 24*Pi^2*PolyLog[2, x] - (72*I)*Pi*Log[-x]*PolyLog[2, x] - 36*Log[-x]^2*PolyLog[2, x] + (48*I)*Pi*PolyLog[3, -x] + 48*Log[-x]*PolyLog[3, -x] + (48*I)*Pi*PolyLog[3, x] + 48*Log[-x]*PolyLog[3, x] - (12*I)*Pi*Zeta[3] - 12*Log[-x]*Zeta[3]))/12,
f["IX"][3]["y<-1"] -> (eps*(I*Pi + Log[-x]))/2 + (eps^2*(-5*Pi^2 - (12*I)*Pi*Log[1 - x] + (12*I)*Pi*Log[-x] - 12*Log[1 - x]*Log[-x] + 6*Log[-x]^2 - (12*I)*Pi*Log[1 + x] - 12*Log[-x]*Log[1 + x] - 12*PolyLog[2, -x] - 12*PolyLog[2, x]))/12 + (eps^3*((-3*I)*Pi^3 + 4*Pi^2*Log[2] - 8*Log[2]^3 + 4*Pi^2*Log[1 - x] + 12*Log[2]^2*Log[1 - x] + (12*I)*Pi*Log[1 - x]^2 + 4*Log[1 - x]^3 - 3*Pi^2*Log[-x] - (24*I)*Pi*Log[1 - x]*Log[-x] - 12*Log[1 - x]*Log[-x]^2 + 12*Pi^2*Log[1 + x] + 12*Log[2]^2*Log[1 + x] + (24*I)*Pi*Log[1 - x]*Log[1 + x] - 24*Log[2]*Log[1 - x]*Log[1 + x] + 12*Log[1 - x]^2*Log[1 + x] - (24*I)*Pi*Log[-x]*Log[1 + x] - 12*Log[-x]^2*Log[1 + x] + (12*I)*Pi*Log[1 + x]^2 - 48*PolyLog[3, (1 - x)^(-1)] + 24*PolyLog[3, (1 - x)/2] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] + 24*PolyLog[3, (1 + x)/2] - 48*PolyLog[3, 1 + x] + 24*PolyLog[3, (1 + x)/(1 - x)] + 24*Zeta[3]))/12 + (eps^4*(62*Pi^4 + (180*I)*Pi^3*Log[1 - x] - 330*Pi^2*Log[1 - x]^2 - (240*I)*Pi*Log[1 - x]^3 + 15*Log[1 - x]^4 - (60*I)*Pi^3*Log[-x] + 180*Pi^2*Log[1 - x]*Log[-x] + (720*I)*Pi*Log[1 - x]^2*Log[-x] - 120*Log[1 - x]^3*Log[-x] + 210*Pi^2*Log[-x]^2 + 360*Log[1 - x]^2*Log[-x]^2 - (240*I)*Pi*Log[-x]^3 - 60*Log[-x]^4 + (180*I)*Pi^3*Log[1 + x] - 660*Pi^2*Log[1 - x]*Log[1 + x] - (720*I)*Pi*Log[1 - x]^2*Log[1 + x] + 60*Log[1 - x]^3*Log[1 + x] + 180*Pi^2*Log[-x]*Log[1 + x] + (1440*I)*Pi*Log[1 - x]*Log[-x]*Log[1 + x] - 360*Log[1 - x]^2*Log[-x]*Log[1 + x] + 720*Log[1 - x]*Log[-x]^2*Log[1 + x] - 330*Pi^2*Log[1 + x]^2 - (720*I)*Pi*Log[1 - x]*Log[1 + x]^2 + 90*Log[1 - x]^2*Log[1 + x]^2 + (720*I)*Pi*Log[-x]*Log[1 + x]^2 - 360*Log[1 - x]*Log[-x]*Log[1 + x]^2 + 360*Log[-x]^2*Log[1 + x]^2 - (240*I)*Pi*Log[1 + x]^3 + 60*Log[1 - x]*Log[1 + x]^3 - 120*Log[-x]*Log[1 + x]^3 + 15*Log[1 + x]^4 - 420*Pi^2*PolyLog[2, -x] + (1440*I)*Pi*Log[-x]*PolyLog[2, -x] + 720*Log[-x]^2*PolyLog[2, -x] - 420*Pi^2*PolyLog[2, x] + (1440*I)*Pi*Log[-x]*PolyLog[2, x] + 720*Log[-x]^2*PolyLog[2, x] - (2880*I)*Pi*PolyLog[3, -x] - 2880*Log[-x]*PolyLog[3, -x] - (2880*I)*Pi*PolyLog[3, x] - 2880*Log[-x]*PolyLog[3, x] + 7200*PolyLog[4, -x] + 7200*PolyLog[4, x] + 360*PolyLog[4, 1 - x^2] + 360*PolyLog[4, x^2/(-1 + x^2)] - (3000*I)*Pi*Zeta[3] - 3000*Log[-x]*Zeta[3]))/360,
f["IX"][4]["y<-1"] -> -1/2 + (eps^2*(5*Pi^2 - (12*I)*Pi*Log[-x] - 6*Log[-x]^2))/12 + (eps^3*(I*Pi^3 + 5*Pi^2*Log[-x] - (6*I)*Pi*Log[-x]^2 - 2*Log[-x]^3 - (12*I)*Pi*PolyLog[2, -x] - 12*Log[-x]*PolyLog[2, -x] - (12*I)*Pi*PolyLog[2, x] - 12*Log[-x]*PolyLog[2, x] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] + 26*Zeta[3]))/6 + (eps^4*(-111*Pi^4 - (160*I)*Pi^3*Log[2] + (320*I)*Pi*Log[2]^3 + (240*I)*Pi^3*Log[1 - x] - (480*I)*Pi*Log[2]^2*Log[1 - x] - (160*I)*Pi*Log[1 - x]^3 + (120*I)*Pi^3*Log[-x] - 160*Pi^2*Log[2]*Log[-x] + 320*Log[2]^3*Log[-x] + 240*Pi^2*Log[1 - x]*Log[-x] - 480*Log[2]^2*Log[1 - x]*Log[-x] + (480*I)*Pi*Log[1 - x]^2*Log[-x] - 160*Log[1 - x]^3*Log[-x] - 420*Pi^2*Log[-x]^2 + 480*Log[1 - x]^2*Log[-x]^2 + (480*I)*Pi*Log[-x]^3 + 120*Log[-x]^4 - (80*I)*Pi^3*Log[1 + x] - (480*I)*Pi*Log[2]^2*Log[1 + x] + (960*I)*Pi*Log[2]*Log[1 - x]*Log[1 + x] - (480*I)*Pi*Log[1 - x]^2*Log[1 + x] - 80*Pi^2*Log[-x]*Log[1 + x] - 480*Log[2]^2*Log[-x]*Log[1 + x] + (960*I)*Pi*Log[1 - x]*Log[-x]*Log[1 + x] + 960*Log[2]*Log[1 - x]*Log[-x]*Log[1 + x] - 480*Log[1 - x]^2*Log[-x]*Log[1 + x] + 960*Log[1 - x]*Log[-x]^2*Log[1 + x] + (480*I)*Pi*Log[-x]*Log[1 + x]^2 + 480*Log[-x]^2*Log[1 + x]^2 + 400*Pi^2*PolyLog[2, -x] + (960*I)*Pi*Log[1 - x]*PolyLog[2, -x] - (960*I)*Pi*Log[-x]*PolyLog[2, -x] + 960*Log[1 - x]*Log[-x]*PolyLog[2, -x] - 480*Log[-x]^2*PolyLog[2, -x] + (960*I)*Pi*Log[1 + x]*PolyLog[2, -x] + 960*Log[-x]*Log[1 + x]*PolyLog[2, -x] + 480*PolyLog[2, -x]^2 + 400*Pi^2*PolyLog[2, x] + (960*I)*Pi*Log[1 - x]*PolyLog[2, x] - (960*I)*Pi*Log[-x]*PolyLog[2, x] + 960*Log[1 - x]*Log[-x]*PolyLog[2, x] - 480*Log[-x]^2*PolyLog[2, x] + (960*I)*Pi*Log[1 + x]*PolyLog[2, x] + 960*Log[-x]*Log[1 + x]*PolyLog[2, x] + 960*PolyLog[2, -x]*PolyLog[2, x] + 480*PolyLog[2, x]^2 + (1920*I)*Pi*PolyLog[3, (1 - x)^(-1)] + 1920*Log[-x]*PolyLog[3, (1 - x)^(-1)] - (960*I)*Pi*PolyLog[3, (1 - x)/2] - 960*Log[-x]*PolyLog[3, (1 - x)/2] + (960*I)*Pi*PolyLog[3, -x] + 960*Log[-x]*PolyLog[3, -x] + (960*I)*Pi*PolyLog[3, x] + 960*Log[-x]*PolyLog[3, x] - (960*I)*Pi*PolyLog[3, (1 + x)/2] - 960*Log[-x]*PolyLog[3, (1 + x)/2] + (1920*I)*Pi*PolyLog[3, 1 + x] + 1920*Log[-x]*PolyLog[3, 1 + x] - (960*I)*Pi*PolyLog[3, (1 + x)/(1 - x)] - 960*Log[-x]*PolyLog[3, (1 + x)/(1 - x)] - (960*I)*Pi*Zeta[3] - 960*Log[-x]*Zeta[3]))/240,
f["IX"][5]["y<-1"] -> (eps^3*Log[-x]*(Pi^2 + Log[-x]^2))/6 + (eps^4*(-Pi^4 + 12*Pi^2*Log[1 - x]*Log[-x] - 5*Pi^2*Log[-x]^2 + 12*Log[1 - x]*Log[-x]^3 - 2*Log[-x]^4 + 12*Pi^2*Log[-x]*Log[1 + x] + 12*Log[-x]^3*Log[1 + x] + 12*Pi^2*PolyLog[2, -x] + 36*Log[-x]^2*PolyLog[2, -x] + 12*Pi^2*PolyLog[2, x] + 36*Log[-x]^2*PolyLog[2, x] - 48*Log[-x]*PolyLog[3, -x] - 48*Log[-x]*PolyLog[3, x] + 12*Log[-x]*Zeta[3]))/12,
f["IX"][6]["y<-1"] -> -(eps*Log[-x])/2 + (eps^2*(-Pi^2 + 12*Log[1 - x]*Log[-x] - 6*Log[-x]^2 + 12*Log[-x]*Log[1 + x] + 12*PolyLog[2, -x] + 12*PolyLog[2, x]))/12 + (eps^3*(-4*Pi^2*Log[2] + 8*Log[2]^3 + 8*Pi^2*Log[1 - x] - 12*Log[2]^2*Log[1 - x] - 4*Log[1 - x]^3 + 3*Pi^2*Log[-x] + 12*Log[1 - x]*Log[-x]^2 - 12*Log[2]^2*Log[1 + x] + 24*Log[2]*Log[1 - x]*Log[1 + x] - 12*Log[1 - x]^2*Log[1 + x] + 12*Log[-x]^2*Log[1 + x] + 48*PolyLog[3, (1 - x)^(-1)] - 24*PolyLog[3, (1 - x)/2] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] - 24*PolyLog[3, (1 + x)/2] + 48*PolyLog[3, 1 + x] - 24*PolyLog[3, (1 + x)/(1 - x)] - 24*Zeta[3]))/12 + (eps^4*(16*Pi^4 - 40*Pi^2*Log[2]^2 + 40*Pi^2*Log[2]*Log[1 - x] - 10*Pi^2*Log[1 - x]^2 - 5*Log[1 - x]^4 - 60*Pi^2*Log[1 - x]*Log[-x] + 40*Log[1 - x]^3*Log[-x] + 50*Pi^2*Log[-x]^2 - 120*Log[1 - x]^2*Log[-x]^2 + 20*Log[-x]^4 + 40*Pi^2*Log[2]*Log[1 + x] - 60*Pi^2*Log[1 - x]*Log[1 + x] - 20*Log[1 - x]^3*Log[1 + x] - 60*Pi^2*Log[-x]*Log[1 + x] + 120*Log[1 - x]^2*Log[-x]*Log[1 + x] - 240*Log[1 - x]*Log[-x]^2*Log[1 + x] - 10*Pi^2*Log[1 + x]^2 - 30*Log[1 - x]^2*Log[1 + x]^2 + 120*Log[1 - x]*Log[-x]*Log[1 + x]^2 - 120*Log[-x]^2*Log[1 + x]^2 - 20*Log[1 - x]*Log[1 + x]^3 + 40*Log[-x]*Log[1 + x]^3 - 5*Log[1 + x]^4 - 40*Pi^2*PolyLog[2, (1 - x)/2] - 100*Pi^2*PolyLog[2, -x] - 240*Log[-x]^2*PolyLog[2, -x] - 100*Pi^2*PolyLog[2, x] - 240*Log[-x]^2*PolyLog[2, x] - 40*Pi^2*PolyLog[2, (1 + x)/2] + 960*Log[-x]*PolyLog[3, -x] + 960*Log[-x]*PolyLog[3, x] - 2400*PolyLog[4, -x] - 2400*PolyLog[4, x] - 120*PolyLog[4, 1 - x^2] - 120*PolyLog[4, x^2/(-1 + x^2)] + 1000*Log[-x]*Zeta[3]))/120,
f["IX"][7]["y<-1"] -> -1/2 + (eps^2*(-Pi^2 - 6*Log[-x]^2))/12 + (eps^3*(-(Pi^2*Log[-x]) - 2*Log[-x]^3 - 12*Log[-x]*PolyLog[2, -x] - 12*Log[-x]*PolyLog[2, x] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] + 26*Zeta[3]))/6 + (eps^4*(69*Pi^4 - 160*Pi^2*Log[2]*Log[-x] + 320*Log[2]^3*Log[-x] + 240*Pi^2*Log[1 - x]*Log[-x] - 480*Log[2]^2*Log[1 - x]*Log[-x] - 160*Log[1 - x]^3*Log[-x] + 300*Pi^2*Log[-x]^2 + 480*Log[1 - x]^2*Log[-x]^2 + 120*Log[-x]^4 - 80*Pi^2*Log[-x]*Log[1 + x] - 480*Log[2]^2*Log[-x]*Log[1 + x] + 960*Log[2]*Log[1 - x]*Log[-x]*Log[1 + x] - 480*Log[1 - x]^2*Log[-x]*Log[1 + x] + 960*Log[1 - x]*Log[-x]^2*Log[1 + x] + 480*Log[-x]^2*Log[1 + x]^2 - 80*Pi^2*PolyLog[2, -x] + 960*Log[1 - x]*Log[-x]*PolyLog[2, -x] - 480*Log[-x]^2*PolyLog[2, -x] + 960*Log[-x]*Log[1 + x]*PolyLog[2, -x] + 480*PolyLog[2, -x]^2 - 80*Pi^2*PolyLog[2, x] + 960*Log[1 - x]*Log[-x]*PolyLog[2, x] - 480*Log[-x]^2*PolyLog[2, x] + 960*Log[-x]*Log[1 + x]*PolyLog[2, x] + 960*PolyLog[2, -x]*PolyLog[2, x] + 480*PolyLog[2, x]^2 + 1920*Log[-x]*PolyLog[3, (1 - x)^(-1)] - 960*Log[-x]*PolyLog[3, (1 - x)/2] + 960*Log[-x]*PolyLog[3, -x] + 960*Log[-x]*PolyLog[3, x] - 960*Log[-x]*PolyLog[3, (1 + x)/2] + 1920*Log[-x]*PolyLog[3, 1 + x] - 960*Log[-x]*PolyLog[3, (1 + x)/(1 - x)] - 960*Log[-x]*Zeta[3]))/240,
f["IX"][8]["y<-1"] -> -(eps^2*Pi^2)/6 + (7*eps^4*Pi^4)/36,
f["IX"][9]["y<-1"] -> (-3*eps*Log[-x])/4 + (eps^3*Pi^2*Log[-x])/8 + 8*eps^4*Log[-x]*Zeta[3],
f["IX"][10]["y<-1"] -> (eps^2*Log[-x]*(I*Pi + Log[-x]))/4 + (eps^3*((-I)*Pi^3 - 7*Pi^2*Log[-x] + (6*I)*Pi*Log[-x]^2 - 2*Log[-x]^3 + (12*I)*Pi*PolyLog[2, -x] - 12*Log[-x]*PolyLog[2, -x] + (12*I)*Pi*PolyLog[2, x] - 12*Log[-x]*PolyLog[2, x] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] - 6*Zeta[3]))/24 + (eps^4*(13*Pi^4 + (48*I)*Pi^3*Log[2] - (96*I)*Pi*Log[2]^3 - (72*I)*Pi^3*Log[1 - x] + (144*I)*Pi*Log[2]^2*Log[1 - x] + (48*I)*Pi*Log[1 - x]^3 - (36*I)*Pi^3*Log[-x] - 48*Pi^2*Log[2]*Log[-x] + 96*Log[2]^3*Log[-x] + 72*Pi^2*Log[1 - x]*Log[-x] - 144*Log[2]^2*Log[1 - x]*Log[-x] - (144*I)*Pi*Log[1 - x]^2*Log[-x] - 48*Log[1 - x]^3*Log[-x] + 144*Log[1 - x]^2*Log[-x]^2 + (24*I)*Pi^3*Log[1 + x] + (144*I)*Pi*Log[2]^2*Log[1 + x] - (288*I)*Pi*Log[2]*Log[1 - x]*Log[1 + x] + (144*I)*Pi*Log[1 - x]^2*Log[1 + x] - 24*Pi^2*Log[-x]*Log[1 + x] - 144*Log[2]^2*Log[-x]*Log[1 + x] - (288*I)*Pi*Log[1 - x]*Log[-x]*Log[1 + x] + 288*Log[2]*Log[1 - x]*Log[-x]*Log[1 + x] - 144*Log[1 - x]^2*Log[-x]*Log[1 + x] + 288*Log[1 - x]*Log[-x]^2*Log[1 + x] - (144*I)*Pi*Log[-x]*Log[1 + x]^2 + 144*Log[-x]^2*Log[1 + x]^2 - 168*Pi^2*PolyLog[2, -x] - (288*I)*Pi*Log[1 - x]*PolyLog[2, -x] + (288*I)*Pi*Log[-x]*PolyLog[2, -x] + 288*Log[1 - x]*Log[-x]*PolyLog[2, -x] - 144*Log[-x]^2*PolyLog[2, -x] - (288*I)*Pi*Log[1 + x]*PolyLog[2, -x] + 288*Log[-x]*Log[1 + x]*PolyLog[2, -x] + 144*PolyLog[2, -x]^2 - 168*Pi^2*PolyLog[2, x] - (288*I)*Pi*Log[1 - x]*PolyLog[2, x] + (288*I)*Pi*Log[-x]*PolyLog[2, x] + 288*Log[1 - x]*Log[-x]*PolyLog[2, x] - 144*Log[-x]^2*PolyLog[2, x] - (288*I)*Pi*Log[1 + x]*PolyLog[2, x] + 288*Log[-x]*Log[1 + x]*PolyLog[2, x] + 288*PolyLog[2, -x]*PolyLog[2, x] + 144*PolyLog[2, x]^2 - (576*I)*Pi*PolyLog[3, (1 - x)^(-1)] + 576*Log[-x]*PolyLog[3, (1 - x)^(-1)] + (288*I)*Pi*PolyLog[3, (1 - x)/2] - 288*Log[-x]*PolyLog[3, (1 - x)/2] - (288*I)*Pi*PolyLog[3, -x] + 288*Log[-x]*PolyLog[3, -x] - (288*I)*Pi*PolyLog[3, x] + 288*Log[-x]*PolyLog[3, x] + (288*I)*Pi*PolyLog[3, (1 + x)/2] - 288*Log[-x]*PolyLog[3, (1 + x)/2] - (576*I)*Pi*PolyLog[3, 1 + x] + 576*Log[-x]*PolyLog[3, 1 + x] + (288*I)*Pi*PolyLog[3, (1 + x)/(1 - x)] - 288*Log[-x]*PolyLog[3, (1 + x)/(1 - x)] + (288*I)*Pi*Zeta[3] - 288*Log[-x]*Zeta[3]))/288,
f["IX"][11]["y<-1"] -> (eps^2*Pi^2)/2 + eps^3*Pi^2*Log[2] + (eps^4*Pi^2*(2*Pi^2 + 3*Log[2]^2))/3,
f["IX"][12]["y<-1"] -> -(eps^2*Pi^2)/4 + (eps^3*Pi^2*(Log[2] - 2*Log[1 - x] + Log[-x]))/2 - (eps^4*Pi^2*(Pi^2 + 42*Log[2]^2 - 24*Log[2]*Log[1 - x] - 12*Log[1 - x]^2 + 12*Log[2]*Log[-x] + 12*Log[1 - x]*Log[-x] + 6*Log[-x]^2 - 72*Log[2]*Log[1 + x] + 72*Log[1 - x]*Log[1 + x] - 36*Log[-x]*Log[1 + x] + 72*PolyLog[2, (1 - x)/2] - 36*PolyLog[2, -x] + 36*PolyLog[2, x]))/12,
f["IX"][13]["y<-1"] -> -(eps^2*Pi^2)/4 + (eps^3*Pi^2*(I*Pi + Log[2] + Log[-x] - 2*Log[1 + x]))/2 + (eps^4*Pi^2*(5*Pi^2 - (12*I)*Pi*Log[2] - 42*Log[2]^2 + (36*I)*Pi*Log[1 - x] + 72*Log[2]*Log[1 - x] - (12*I)*Pi*Log[-x] - 12*Log[2]*Log[-x] + 36*Log[1 - x]*Log[-x] - 6*Log[-x]^2 - (12*I)*Pi*Log[1 + x] + 24*Log[2]*Log[1 + x] - 72*Log[1 - x]*Log[1 + x] - 12*Log[-x]*Log[1 + x] + 12*Log[1 + x]^2 - 36*PolyLog[2, -x] + 36*PolyLog[2, x] - 72*PolyLog[2, (1 + x)/2]))/12,
f["IX"][14]["y<-1"] -> (eps^4*Pi^2*(Pi^2 - (2*I)*Pi*Log[-x] - 4*PolyLog[2, -x] + 4*PolyLog[2, x]))/4,
f["IX"][15]["y<-1"] -> (eps^3*Pi^2*Log[-x])/4 - (eps^4*Pi^2*(Pi^2 + 6*Log[2]*Log[-x] + 3*Log[-x]^2 + 12*PolyLog[2, x]))/12,
f["IX"][1]["y>1"] -> -1 + (eps^2*Pi^2)/6 + (19*eps^4*Pi^4)/120 + (32*eps^3*Zeta[3])/3,
f["IX"][2]["y>1"] -> (eps^3*Log[x]*(Pi^2 + Log[x]^2))/6 + (eps^4*(-Pi^4 + 12*Pi^2*Log[1 - x]*Log[x] - 5*Pi^2*Log[x]^2 + 12*Log[1 - x]*Log[x]^3 - 2*Log[x]^4 + 12*Pi^2*Log[x]*Log[1 + x] + 12*Log[x]^3*Log[1 + x] + 12*Pi^2*PolyLog[2, -x] + 36*Log[x]^2*PolyLog[2, -x] + 12*Pi^2*PolyLog[2, x] + 36*Log[x]^2*PolyLog[2, x] - 48*Log[x]*PolyLog[3, -x] - 48*Log[x]*PolyLog[3, x] + 12*Log[x]*Zeta[3]))/12,
f["IX"][3]["y>1"] -> -(eps*Log[x])/2 + (eps^2*(-Pi^2 + 12*Log[1 - x]*Log[x] - 6*Log[x]^2 + 12*Log[x]*Log[1 + x] + 12*PolyLog[2, -x] + 12*PolyLog[2, x]))/12 + (eps^3*(-4*Pi^2*Log[2] + 8*Log[2]^3 - 12*Log[2]^2*Log[1 - x] + 3*Pi^2*Log[x] + 12*Log[1 - x]*Log[x]^2 + 8*Pi^2*Log[1 + x] - 12*Log[2]^2*Log[1 + x] + 24*Log[2]*Log[1 - x]*Log[1 + x] + 12*Log[x]^2*Log[1 + x] - 12*Log[1 - x]*Log[1 + x]^2 - 4*Log[1 + x]^3 - 24*PolyLog[3, (1 - x)/2] + 48*PolyLog[3, 1 - x] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] + 48*PolyLog[3, (1 + x)^(-1)] - 24*PolyLog[3, (1 - x)/(1 + x)] - 24*PolyLog[3, (1 + x)/2] - 24*Zeta[3]))/12 + (eps^4*(16*Pi^4 - 40*Pi^2*Log[2]^2 + 40*Pi^2*Log[2]*Log[1 - x] - 10*Pi^2*Log[1 - x]^2 - 5*Log[1 - x]^4 - 60*Pi^2*Log[1 - x]*Log[x] + 40*Log[1 - x]^3*Log[x] + 50*Pi^2*Log[x]^2 - 120*Log[1 - x]^2*Log[x]^2 + 20*Log[x]^4 + 40*Pi^2*Log[2]*Log[1 + x] - 60*Pi^2*Log[1 - x]*Log[1 + x] - 20*Log[1 - x]^3*Log[1 + x] - 60*Pi^2*Log[x]*Log[1 + x] + 120*Log[1 - x]^2*Log[x]*Log[1 + x] - 240*Log[1 - x]*Log[x]^2*Log[1 + x] - 10*Pi^2*Log[1 + x]^2 - 30*Log[1 - x]^2*Log[1 + x]^2 + 120*Log[1 - x]*Log[x]*Log[1 + x]^2 - 120*Log[x]^2*Log[1 + x]^2 - 20*Log[1 - x]*Log[1 + x]^3 + 40*Log[x]*Log[1 + x]^3 - 5*Log[1 + x]^4 - 40*Pi^2*PolyLog[2, (1 - x)/2] - 100*Pi^2*PolyLog[2, -x] - 240*Log[x]^2*PolyLog[2, -x] - 100*Pi^2*PolyLog[2, x] - 240*Log[x]^2*PolyLog[2, x] - 40*Pi^2*PolyLog[2, (1 + x)/2] + 960*Log[x]*PolyLog[3, -x] + 960*Log[x]*PolyLog[3, x] - 2400*PolyLog[4, -x] - 2400*PolyLog[4, x] - 120*PolyLog[4, 1 - x^2] - 120*PolyLog[4, x^2/(-1 + x^2)] + 1000*Log[x]*Zeta[3]))/120,
f["IX"][4]["y>1"] -> -1/2 + (eps^2*(-Pi^2 - 6*Log[x]^2))/12 + (eps^3*(-(Pi^2*Log[x]) - 2*Log[x]^3 - 12*Log[x]*PolyLog[2, -x] - 12*Log[x]*PolyLog[2, x] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] + 26*Zeta[3]))/6 + (eps^4*(69*Pi^4 - 160*Pi^2*Log[2]*Log[x] + 320*Log[2]^3*Log[x] - 80*Pi^2*Log[1 - x]*Log[x] - 480*Log[2]^2*Log[1 - x]*Log[x] + 300*Pi^2*Log[x]^2 + 480*Log[1 - x]^2*Log[x]^2 + 120*Log[x]^4 + 240*Pi^2*Log[x]*Log[1 + x] - 480*Log[2]^2*Log[x]*Log[1 + x] + 960*Log[2]*Log[1 - x]*Log[x]*Log[1 + x] + 960*Log[1 - x]*Log[x]^2*Log[1 + x] - 480*Log[1 - x]*Log[x]*Log[1 + x]^2 + 480*Log[x]^2*Log[1 + x]^2 - 160*Log[x]*Log[1 + x]^3 - 80*Pi^2*PolyLog[2, -x] + 960*Log[1 - x]*Log[x]*PolyLog[2, -x] - 480*Log[x]^2*PolyLog[2, -x] + 960*Log[x]*Log[1 + x]*PolyLog[2, -x] + 480*PolyLog[2, -x]^2 - 80*Pi^2*PolyLog[2, x] + 960*Log[1 - x]*Log[x]*PolyLog[2, x] - 480*Log[x]^2*PolyLog[2, x] + 960*Log[x]*Log[1 + x]*PolyLog[2, x] + 960*PolyLog[2, -x]*PolyLog[2, x] + 480*PolyLog[2, x]^2 - 960*Log[x]*PolyLog[3, (1 - x)/2] + 1920*Log[x]*PolyLog[3, 1 - x] + 960*Log[x]*PolyLog[3, -x] + 960*Log[x]*PolyLog[3, x] + 1920*Log[x]*PolyLog[3, (1 + x)^(-1)] - 960*Log[x]*PolyLog[3, (1 - x)/(1 + x)] - 960*Log[x]*PolyLog[3, (1 + x)/2] - 960*Log[x]*Zeta[3]))/240,
f["IX"][5]["y>1"] -> (eps^3*(Pi - I*Log[x])*(2*Pi - I*Log[x])*Log[x])/6 + (eps^4*(-2*Pi^4 + (2*I)*Pi^3*Log[x] + 24*Pi^2*Log[1 - x]*Log[x] - 7*Pi^2*Log[x]^2 - (36*I)*Pi*Log[1 - x]*Log[x]^2 + (8*I)*Pi*Log[x]^3 - 12*Log[1 - x]*Log[x]^3 + 2*Log[x]^4 + 24*Pi^2*Log[x]*Log[1 + x] - (36*I)*Pi*Log[x]^2*Log[1 + x] - 12*Log[x]^3*Log[1 + x] + 24*Pi^2*PolyLog[2, -x] - (72*I)*Pi*Log[x]*PolyLog[2, -x] - 36*Log[x]^2*PolyLog[2, -x] + 24*Pi^2*PolyLog[2, x] - (72*I)*Pi*Log[x]*PolyLog[2, x] - 36*Log[x]^2*PolyLog[2, x] + (48*I)*Pi*PolyLog[3, -x] + 48*Log[x]*PolyLog[3, -x] + (48*I)*Pi*PolyLog[3, x] + 48*Log[x]*PolyLog[3, x] - (12*I)*Pi*Zeta[3] - 12*Log[x]*Zeta[3]))/12,
f["IX"][6]["y>1"] -> (eps*(I*Pi + Log[x]))/2 + (eps^2*(-5*Pi^2 - (12*I)*Pi*Log[1 - x] + (12*I)*Pi*Log[x] - 12*Log[1 - x]*Log[x] + 6*Log[x]^2 - (12*I)*Pi*Log[1 + x] - 12*Log[x]*Log[1 + x] - 12*PolyLog[2, -x] - 12*PolyLog[2, x]))/12 + (eps^3*((-3*I)*Pi^3 + 4*Pi^2*Log[2] - 8*Log[2]^3 + 12*Pi^2*Log[1 - x] + 12*Log[2]^2*Log[1 - x] + (12*I)*Pi*Log[1 - x]^2 - 3*Pi^2*Log[x] - (24*I)*Pi*Log[1 - x]*Log[x] - 12*Log[1 - x]*Log[x]^2 + 4*Pi^2*Log[1 + x] + 12*Log[2]^2*Log[1 + x] + (24*I)*Pi*Log[1 - x]*Log[1 + x] - 24*Log[2]*Log[1 - x]*Log[1 + x] - (24*I)*Pi*Log[x]*Log[1 + x] - 12*Log[x]^2*Log[1 + x] + (12*I)*Pi*Log[1 + x]^2 + 12*Log[1 - x]*Log[1 + x]^2 + 4*Log[1 + x]^3 + 24*PolyLog[3, (1 - x)/2] - 48*PolyLog[3, 1 - x] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] - 48*PolyLog[3, (1 + x)^(-1)] + 24*PolyLog[3, (1 - x)/(1 + x)] + 24*PolyLog[3, (1 + x)/2] + 24*Zeta[3]))/12 + (eps^4*(62*Pi^4 + (180*I)*Pi^3*Log[1 - x] - 330*Pi^2*Log[1 - x]^2 - (240*I)*Pi*Log[1 - x]^3 + 15*Log[1 - x]^4 - (60*I)*Pi^3*Log[x] + 180*Pi^2*Log[1 - x]*Log[x] + (720*I)*Pi*Log[1 - x]^2*Log[x] - 120*Log[1 - x]^3*Log[x] + 210*Pi^2*Log[x]^2 + 360*Log[1 - x]^2*Log[x]^2 - (240*I)*Pi*Log[x]^3 - 60*Log[x]^4 + (180*I)*Pi^3*Log[1 + x] - 660*Pi^2*Log[1 - x]*Log[1 + x] - (720*I)*Pi*Log[1 - x]^2*Log[1 + x] + 60*Log[1 - x]^3*Log[1 + x] + 180*Pi^2*Log[x]*Log[1 + x] + (1440*I)*Pi*Log[1 - x]*Log[x]*Log[1 + x] - 360*Log[1 - x]^2*Log[x]*Log[1 + x] + 720*Log[1 - x]*Log[x]^2*Log[1 + x] - 330*Pi^2*Log[1 + x]^2 - (720*I)*Pi*Log[1 - x]*Log[1 + x]^2 + 90*Log[1 - x]^2*Log[1 + x]^2 + (720*I)*Pi*Log[x]*Log[1 + x]^2 - 360*Log[1 - x]*Log[x]*Log[1 + x]^2 + 360*Log[x]^2*Log[1 + x]^2 - (240*I)*Pi*Log[1 + x]^3 + 60*Log[1 - x]*Log[1 + x]^3 - 120*Log[x]*Log[1 + x]^3 + 15*Log[1 + x]^4 - 420*Pi^2*PolyLog[2, -x] + (1440*I)*Pi*Log[x]*PolyLog[2, -x] + 720*Log[x]^2*PolyLog[2, -x] - 420*Pi^2*PolyLog[2, x] + (1440*I)*Pi*Log[x]*PolyLog[2, x] + 720*Log[x]^2*PolyLog[2, x] - (2880*I)*Pi*PolyLog[3, -x] - 2880*Log[x]*PolyLog[3, -x] - (2880*I)*Pi*PolyLog[3, x] - 2880*Log[x]*PolyLog[3, x] + 7200*PolyLog[4, -x] + 7200*PolyLog[4, x] + 360*PolyLog[4, 1 - x^2] + 360*PolyLog[4, x^2/(-1 + x^2)] - (3000*I)*Pi*Zeta[3] - 3000*Log[x]*Zeta[3]))/360,
f["IX"][7]["y>1"] -> -1/2 + (eps^2*(5*Pi^2 - (12*I)*Pi*Log[x] - 6*Log[x]^2))/12 + (eps^3*(I*Pi^3 + 5*Pi^2*Log[x] - (6*I)*Pi*Log[x]^2 - 2*Log[x]^3 - (12*I)*Pi*PolyLog[2, -x] - 12*Log[x]*PolyLog[2, -x] - (12*I)*Pi*PolyLog[2, x] - 12*Log[x]*PolyLog[2, x] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] + 26*Zeta[3]))/6 + (eps^4*(-111*Pi^4 - (160*I)*Pi^3*Log[2] + (320*I)*Pi*Log[2]^3 - (80*I)*Pi^3*Log[1 - x] - (480*I)*Pi*Log[2]^2*Log[1 - x] + (120*I)*Pi^3*Log[x] - 160*Pi^2*Log[2]*Log[x] + 320*Log[2]^3*Log[x] - 80*Pi^2*Log[1 - x]*Log[x] - 480*Log[2]^2*Log[1 - x]*Log[x] + (480*I)*Pi*Log[1 - x]^2*Log[x] - 420*Pi^2*Log[x]^2 + 480*Log[1 - x]^2*Log[x]^2 + (480*I)*Pi*Log[x]^3 + 120*Log[x]^4 + (240*I)*Pi^3*Log[1 + x] - (480*I)*Pi*Log[2]^2*Log[1 + x] + (960*I)*Pi*Log[2]*Log[1 - x]*Log[1 + x] + 240*Pi^2*Log[x]*Log[1 + x] - 480*Log[2]^2*Log[x]*Log[1 + x] + (960*I)*Pi*Log[1 - x]*Log[x]*Log[1 + x] + 960*Log[2]*Log[1 - x]*Log[x]*Log[1 + x] + 960*Log[1 - x]*Log[x]^2*Log[1 + x] - (480*I)*Pi*Log[1 - x]*Log[1 + x]^2 + (480*I)*Pi*Log[x]*Log[1 + x]^2 - 480*Log[1 - x]*Log[x]*Log[1 + x]^2 + 480*Log[x]^2*Log[1 + x]^2 - (160*I)*Pi*Log[1 + x]^3 - 160*Log[x]*Log[1 + x]^3 + 400*Pi^2*PolyLog[2, -x] + (960*I)*Pi*Log[1 - x]*PolyLog[2, -x] - (960*I)*Pi*Log[x]*PolyLog[2, -x] + 960*Log[1 - x]*Log[x]*PolyLog[2, -x] - 480*Log[x]^2*PolyLog[2, -x] + (960*I)*Pi*Log[1 + x]*PolyLog[2, -x] + 960*Log[x]*Log[1 + x]*PolyLog[2, -x] + 480*PolyLog[2, -x]^2 + 400*Pi^2*PolyLog[2, x] + (960*I)*Pi*Log[1 - x]*PolyLog[2, x] - (960*I)*Pi*Log[x]*PolyLog[2, x] + 960*Log[1 - x]*Log[x]*PolyLog[2, x] - 480*Log[x]^2*PolyLog[2, x] + (960*I)*Pi*Log[1 + x]*PolyLog[2, x] + 960*Log[x]*Log[1 + x]*PolyLog[2, x] + 960*PolyLog[2, -x]*PolyLog[2, x] + 480*PolyLog[2, x]^2 - (960*I)*Pi*PolyLog[3, (1 - x)/2] - 960*Log[x]*PolyLog[3, (1 - x)/2] + (1920*I)*Pi*PolyLog[3, 1 - x] + 1920*Log[x]*PolyLog[3, 1 - x] + (960*I)*Pi*PolyLog[3, -x] + 960*Log[x]*PolyLog[3, -x] + (960*I)*Pi*PolyLog[3, x] + 960*Log[x]*PolyLog[3, x] + (1920*I)*Pi*PolyLog[3, (1 + x)^(-1)] + 1920*Log[x]*PolyLog[3, (1 + x)^(-1)] - (960*I)*Pi*PolyLog[3, (1 - x)/(1 + x)] - 960*Log[x]*PolyLog[3, (1 - x)/(1 + x)] - (960*I)*Pi*PolyLog[3, (1 + x)/2] - 960*Log[x]*PolyLog[3, (1 + x)/2] - (960*I)*Pi*Zeta[3] - 960*Log[x]*Zeta[3]))/240,
f["IX"][8]["y>1"] -> -(eps^2*Pi^2)/6 + (7*eps^4*Pi^4)/36,
f["IX"][9]["y>1"] -> (-I/8)*eps^3*Pi^2*(Pi - I*Log[x]) + (3*eps*(I*Pi + Log[x]))/4 - (8*I)*eps^4*(Pi - I*Log[x])*Zeta[3],
f["IX"][10]["y>1"] -> (eps^2*Log[x]*(I*Pi + Log[x]))/4 + (eps^3*((2*I)*Pi^3 + 11*Pi^2*Log[x] - (12*I)*Pi*Log[x]^2 - 2*Log[x]^3 - (24*I)*Pi*PolyLog[2, -x] - 12*Log[x]*PolyLog[2, -x] - (24*I)*Pi*PolyLog[2, x] - 12*Log[x]*PolyLog[2, x] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] - 6*Zeta[3]))/24 + (eps^4*(-23*Pi^4 - (96*I)*Pi^3*Log[2] + (192*I)*Pi*Log[2]^3 - (48*I)*Pi^3*Log[1 - x] - (288*I)*Pi*Log[2]^2*Log[1 - x] + (36*I)*Pi^3*Log[x] - 48*Pi^2*Log[2]*Log[x] + 96*Log[2]^3*Log[x] - 24*Pi^2*Log[1 - x]*Log[x] - 144*Log[2]^2*Log[1 - x]*Log[x] + (288*I)*Pi*Log[1 - x]^2*Log[x] + 144*Log[1 - x]^2*Log[x]^2 + (144*I)*Pi^3*Log[1 + x] - (288*I)*Pi*Log[2]^2*Log[1 + x] + (576*I)*Pi*Log[2]*Log[1 - x]*Log[1 + x] + 72*Pi^2*Log[x]*Log[1 + x] - 144*Log[2]^2*Log[x]*Log[1 + x] + (576*I)*Pi*Log[1 - x]*Log[x]*Log[1 + x] + 288*Log[2]*Log[1 - x]*Log[x]*Log[1 + x] + 288*Log[1 - x]*Log[x]^2*Log[1 + x] - (288*I)*Pi*Log[1 - x]*Log[1 + x]^2 + (288*I)*Pi*Log[x]*Log[1 + x]^2 - 144*Log[1 - x]*Log[x]*Log[1 + x]^2 + 144*Log[x]^2*Log[1 + x]^2 - (96*I)*Pi*Log[1 + x]^3 - 48*Log[x]*Log[1 + x]^3 + 264*Pi^2*PolyLog[2, -x] + (576*I)*Pi*Log[1 - x]*PolyLog[2, -x] - (576*I)*Pi*Log[x]*PolyLog[2, -x] + 288*Log[1 - x]*Log[x]*PolyLog[2, -x] - 144*Log[x]^2*PolyLog[2, -x] + (576*I)*Pi*Log[1 + x]*PolyLog[2, -x] + 288*Log[x]*Log[1 + x]*PolyLog[2, -x] + 144*PolyLog[2, -x]^2 + 264*Pi^2*PolyLog[2, x] + (576*I)*Pi*Log[1 - x]*PolyLog[2, x] - (576*I)*Pi*Log[x]*PolyLog[2, x] + 288*Log[1 - x]*Log[x]*PolyLog[2, x] - 144*Log[x]^2*PolyLog[2, x] + (576*I)*Pi*Log[1 + x]*PolyLog[2, x] + 288*Log[x]*Log[1 + x]*PolyLog[2, x] + 288*PolyLog[2, -x]*PolyLog[2, x] + 144*PolyLog[2, x]^2 - (576*I)*Pi*PolyLog[3, (1 - x)/2] - 288*Log[x]*PolyLog[3, (1 - x)/2] + (1152*I)*Pi*PolyLog[3, 1 - x] + 576*Log[x]*PolyLog[3, 1 - x] + (576*I)*Pi*PolyLog[3, -x] + 288*Log[x]*PolyLog[3, -x] + (576*I)*Pi*PolyLog[3, x] + 288*Log[x]*PolyLog[3, x] + (1152*I)*Pi*PolyLog[3, (1 + x)^(-1)] + 576*Log[x]*PolyLog[3, (1 + x)^(-1)] - (576*I)*Pi*PolyLog[3, (1 - x)/(1 + x)] - 288*Log[x]*PolyLog[3, (1 - x)/(1 + x)] - (576*I)*Pi*PolyLog[3, (1 + x)/2] - 288*Log[x]*PolyLog[3, (1 + x)/2] - (576*I)*Pi*Zeta[3] - 288*Log[x]*Zeta[3]))/288,
f["IX"][11]["y>1"] -> (eps^2*Pi^2)/2 + eps^3*Pi^2*Log[2] + (eps^4*Pi^2*(2*Pi^2 + 3*Log[2]^2))/3,
f["IX"][12]["y>1"] -> -(eps^2*Pi^2)/4 + (eps^3*Pi^2*(I*Pi + Log[2] - 2*Log[1 - x] + Log[x]))/2 + (eps^4*Pi^2*(5*Pi^2 - (12*I)*Pi*Log[2] - 42*Log[2]^2 - (12*I)*Pi*Log[1 - x] + 24*Log[2]*Log[1 - x] + 12*Log[1 - x]^2 - (12*I)*Pi*Log[x] - 12*Log[2]*Log[x] - 12*Log[1 - x]*Log[x] - 6*Log[x]^2 + (36*I)*Pi*Log[1 + x] + 72*Log[2]*Log[1 + x] - 72*Log[1 - x]*Log[1 + x] + 36*Log[x]*Log[1 + x] - 72*PolyLog[2, (1 - x)/2] + 36*PolyLog[2, -x] - 36*PolyLog[2, x]))/12,
f["IX"][13]["y>1"] -> -(eps^2*Pi^2)/4 + (eps^3*Pi^2*(Log[2] + Log[x] - 2*Log[1 + x]))/2 - (eps^4*Pi^2*(Pi^2 + 42*Log[2]^2 - 72*Log[2]*Log[1 - x] + 12*Log[2]*Log[x] - 36*Log[1 - x]*Log[x] + 6*Log[x]^2 - 24*Log[2]*Log[1 + x] + 72*Log[1 - x]*Log[1 + x] + 12*Log[x]*Log[1 + x] - 12*Log[1 + x]^2 + 36*PolyLog[2, -x] - 36*PolyLog[2, x] + 72*PolyLog[2, (1 + x)/2]))/12,
f["IX"][14]["y>1"] -> (eps^4*Pi^2*(Pi^2 - (2*I)*Pi*Log[x] + 4*PolyLog[2, -x] - 4*PolyLog[2, x]))/4,
f["IX"][15]["y>1"] -> (-I/4)*eps^3*Pi^2*(Pi - I*Log[x]) - (eps^4*Pi^2*(2*Pi^2 - (6*I)*Pi*Log[2] - (6*I)*Pi*Log[x] - 6*Log[2]*Log[x] - 3*Log[x]^2 - 12*PolyLog[2, x]))/12,
f["H"][1]["y<-1"] -> -1 + (eps^2*Pi^2)/6 + (19*eps^4*Pi^4)/120 + (32*eps^3*Zeta[3])/3,
f["H"][2]["y<-1"] -> -1/4 + (eps^2*Pi^2)/24 + (67*eps^4*Pi^4)/480 + (14*eps^3*Zeta[3])/3,
f["H"][3]["y<-1"] -> 1 - (eps^2*Pi^2)/6 - (7*eps^4*Pi^4)/120 - (14*eps^3*Zeta[3])/3,
f["H"][4]["y<-1"] -> (eps^4*Pi^4)/4,
f["H"][5]["y<-1"] -> (eps^3*Log[-x]*(Pi^2 + Log[-x]^2))/6 + (eps^4*(-Pi^4 + 12*Pi^2*Log[1 - x]*Log[-x] - 5*Pi^2*Log[-x]^2 + 12*Log[1 - x]*Log[-x]^3 - 2*Log[-x]^4 + 12*Pi^2*Log[-x]*Log[1 + x] + 12*Log[-x]^3*Log[1 + x] + 12*Pi^2*PolyLog[2, -x] + 36*Log[-x]^2*PolyLog[2, -x] + 12*Pi^2*PolyLog[2, x] + 36*Log[-x]^2*PolyLog[2, x] - 48*Log[-x]*PolyLog[3, -x] - 48*Log[-x]*PolyLog[3, x] + 12*Log[-x]*Zeta[3]))/12,
f["H"][6]["y<-1"] -> -(eps*Log[-x])/2 + (eps^2*(-Pi^2 + 12*Log[1 - x]*Log[-x] - 6*Log[-x]^2 + 12*Log[-x]*Log[1 + x] + 12*PolyLog[2, -x] + 12*PolyLog[2, x]))/12 + (eps^3*(-4*Pi^2*Log[2] + 8*Log[2]^3 + 8*Pi^2*Log[1 - x] - 12*Log[2]^2*Log[1 - x] - 4*Log[1 - x]^3 + 7*Pi^2*Log[-x] - 24*Log[2]^2*Log[-x] + 24*Log[2]*Log[1 - x]*Log[-x] + 12*Log[1 - x]*Log[-x]^2 - 12*Log[2]^2*Log[1 + x] + 24*Log[2]*Log[1 - x]*Log[1 + x] - 12*Log[1 - x]^2*Log[1 + x] + 24*Log[2]*Log[-x]*Log[1 + x] - 24*Log[1 - x]*Log[-x]*Log[1 + x] + 12*Log[-x]^2*Log[1 + x] - 24*Log[-x]*PolyLog[2, (1 - x)/2] - 24*Log[-x]*PolyLog[2, (1 + x)/2] + 48*PolyLog[3, (1 - x)^(-1)] - 24*PolyLog[3, (1 - x)/2] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] - 24*PolyLog[3, (1 + x)/2] + 48*PolyLog[3, 1 + x] - 24*PolyLog[3, (1 + x)/(1 - x)] - 24*Zeta[3]))/12 + (eps^4*(16*Pi^4 - 40*Pi^2*Log[2]^2 + 40*Pi^2*Log[2]*Log[1 - x] - 10*Pi^2*Log[1 - x]^2 - 5*Log[1 - x]^4 - 60*Pi^2*Log[1 - x]*Log[-x] + 40*Log[1 - x]^3*Log[-x] + 90*Pi^2*Log[-x]^2 - 240*Log[2]^2*Log[-x]^2 + 240*Log[2]*Log[1 - x]*Log[-x]^2 - 120*Log[1 - x]^2*Log[-x]^2 + 20*Log[-x]^4 + 40*Pi^2*Log[2]*Log[1 + x] - 60*Pi^2*Log[1 - x]*Log[1 + x] - 20*Log[1 - x]^3*Log[1 + x] - 60*Pi^2*Log[-x]*Log[1 + x] + 120*Log[1 - x]^2*Log[-x]*Log[1 + x] + 240*Log[2]*Log[-x]^2*Log[1 + x] - 480*Log[1 - x]*Log[-x]^2*Log[1 + x] - 10*Pi^2*Log[1 + x]^2 - 30*Log[1 - x]^2*Log[1 + x]^2 + 120*Log[1 - x]*Log[-x]*Log[1 + x]^2 - 120*Log[-x]^2*Log[1 + x]^2 - 20*Log[1 - x]*Log[1 + x]^3 + 40*Log[-x]*Log[1 + x]^3 - 5*Log[1 + x]^4 - 40*Pi^2*PolyLog[2, (1 - x)/2] - 240*Log[-x]^2*PolyLog[2, (1 - x)/2] - 100*Pi^2*PolyLog[2, -x] - 240*Log[-x]^2*PolyLog[2, -x] - 100*Pi^2*PolyLog[2, x] - 240*Log[-x]^2*PolyLog[2, x] - 40*Pi^2*PolyLog[2, (1 + x)/2] - 240*Log[-x]^2*PolyLog[2, (1 + x)/2] + 960*Log[-x]*PolyLog[3, -x] + 960*Log[-x]*PolyLog[3, x] - 2400*PolyLog[4, -x] - 2400*PolyLog[4, x] - 120*PolyLog[4, 1 - x^2] - 120*PolyLog[4, x^2/(-1 + x^2)] + 1000*Log[-x]*Zeta[3]))/120,
f["H"][7]["y<-1"] -> 1/2 + (eps^2*(Pi^2 + 6*Log[-x]^2))/12 + (eps^3*(Pi^2*Log[-x] + 2*Log[-x]^3 + 12*Log[-x]*PolyLog[2, -x] + 12*Log[-x]*PolyLog[2, x] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] - 26*Zeta[3]))/6 + (eps^4*(-69*Pi^4 + 160*Pi^2*Log[2]*Log[-x] - 320*Log[2]^3*Log[-x] - 240*Pi^2*Log[1 - x]*Log[-x] + 480*Log[2]^2*Log[1 - x]*Log[-x] + 160*Log[1 - x]^3*Log[-x] - 300*Pi^2*Log[-x]^2 - 480*Log[1 - x]^2*Log[-x]^2 - 120*Log[-x]^4 + 80*Pi^2*Log[-x]*Log[1 + x] + 480*Log[2]^2*Log[-x]*Log[1 + x] - 960*Log[2]*Log[1 - x]*Log[-x]*Log[1 + x] + 480*Log[1 - x]^2*Log[-x]*Log[1 + x] - 960*Log[1 - x]*Log[-x]^2*Log[1 + x] - 480*Log[-x]^2*Log[1 + x]^2 + 80*Pi^2*PolyLog[2, -x] - 960*Log[1 - x]*Log[-x]*PolyLog[2, -x] + 480*Log[-x]^2*PolyLog[2, -x] - 960*Log[-x]*Log[1 + x]*PolyLog[2, -x] - 480*PolyLog[2, -x]^2 + 80*Pi^2*PolyLog[2, x] - 960*Log[1 - x]*Log[-x]*PolyLog[2, x] + 480*Log[-x]^2*PolyLog[2, x] - 960*Log[-x]*Log[1 + x]*PolyLog[2, x] - 960*PolyLog[2, -x]*PolyLog[2, x] - 480*PolyLog[2, x]^2 - 1920*Log[-x]*PolyLog[3, (1 - x)^(-1)] + 960*Log[-x]*PolyLog[3, (1 - x)/2] - 960*Log[-x]*PolyLog[3, -x] - 960*Log[-x]*PolyLog[3, x] + 960*Log[-x]*PolyLog[3, (1 + x)/2] - 1920*Log[-x]*PolyLog[3, 1 + x] + 960*Log[-x]*PolyLog[3, (1 + x)/(1 - x)] + 960*Log[-x]*Zeta[3]))/240,
f["H"][8]["y<-1"] -> (eps*Log[-x])/2 + (eps^2*(Pi^2 - 12*Log[1 - x]*Log[-x] + 6*Log[-x]^2 - 12*Log[-x]*Log[1 + x] - 12*PolyLog[2, -x] - 12*PolyLog[2, x]))/12 + (eps^3*(4*Pi^2*Log[2] - 8*Log[2]^3 - 8*Pi^2*Log[1 - x] + 12*Log[2]^2*Log[1 - x] + 4*Log[1 - x]^3 - 3*Pi^2*Log[-x] + 24*Log[2]^2*Log[-x] - 24*Log[2]*Log[1 - x]*Log[-x] - 12*Log[1 - x]*Log[-x]^2 + 4*Log[-x]^3 + 12*Log[2]^2*Log[1 + x] - 24*Log[2]*Log[1 - x]*Log[1 + x] + 12*Log[1 - x]^2*Log[1 + x] - 24*Log[2]*Log[-x]*Log[1 + x] + 24*Log[1 - x]*Log[-x]*Log[1 + x] - 12*Log[-x]^2*Log[1 + x] + 24*Log[-x]*PolyLog[2, (1 - x)/2] + 24*Log[-x]*PolyLog[2, (1 + x)/2] - 48*PolyLog[3, (1 - x)^(-1)] + 24*PolyLog[3, (1 - x)/2] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] + 24*PolyLog[3, (1 + x)/2] - 48*PolyLog[3, 1 + x] + 24*PolyLog[3, (1 + x)/(1 - x)] + 24*Zeta[3]))/12 + (eps^4*(-4*Pi^4 + 24*Pi^2*Log[2]^2 - 24*Pi^2*Log[2]*Log[1 - x] + 6*Pi^2*Log[1 - x]^2 + 3*Log[1 - x]^4 - 12*Pi^2*Log[1 - x]*Log[-x] - 24*Log[1 - x]^3*Log[-x] - 18*Pi^2*Log[-x]^2 + 144*Log[2]^2*Log[-x]^2 - 144*Log[2]*Log[1 - x]*Log[-x]^2 + 72*Log[1 - x]^2*Log[-x]^2 - 48*Log[1 - x]*Log[-x]^3 + 12*Log[-x]^4 - 24*Pi^2*Log[2]*Log[1 + x] + 36*Pi^2*Log[1 - x]*Log[1 + x] + 12*Log[1 - x]^3*Log[1 + x] - 12*Pi^2*Log[-x]*Log[1 + x] - 72*Log[1 - x]^2*Log[-x]*Log[1 + x] - 144*Log[2]*Log[-x]^2*Log[1 + x] + 288*Log[1 - x]*Log[-x]^2*Log[1 + x] - 48*Log[-x]^3*Log[1 + x] + 6*Pi^2*Log[1 + x]^2 + 18*Log[1 - x]^2*Log[1 + x]^2 - 72*Log[1 - x]*Log[-x]*Log[1 + x]^2 + 72*Log[-x]^2*Log[1 + x]^2 + 12*Log[1 - x]*Log[1 + x]^3 - 24*Log[-x]*Log[1 + x]^3 + 3*Log[1 + x]^4 + 24*Pi^2*PolyLog[2, (1 - x)/2] + 144*Log[-x]^2*PolyLog[2, (1 - x)/2] + 12*Pi^2*PolyLog[2, -x] + 12*Pi^2*PolyLog[2, x] + 24*Pi^2*PolyLog[2, (1 + x)/2] + 144*Log[-x]^2*PolyLog[2, (1 + x)/2] + 288*PolyLog[4, -x] + 288*PolyLog[4, x] + 72*PolyLog[4, 1 - x^2] + 72*PolyLog[4, x^2/(-1 + x^2)] - 744*Log[-x]*Zeta[3]))/72,
f["H"][9]["y<-1"] -> -(eps^3*Log[-x]*(Pi^2 + Log[-x]^2))/3 + (eps^4*(4*Pi^4 - 60*Pi^2*Log[1 - x]*Log[-x] + 15*Pi^2*Log[-x]^2 - 60*Log[1 - x]*Log[-x]^3 - 60*Pi^2*Log[-x]*Log[1 + x] - 60*Log[-x]^3*Log[1 + x] - 60*Pi^2*PolyLog[2, -x] - 180*Log[-x]^2*PolyLog[2, -x] - 60*Pi^2*PolyLog[2, x] - 180*Log[-x]^2*PolyLog[2, x] + 720*PolyLog[4, -x] + 720*PolyLog[4, x]))/90,
f["H"][10]["y<-1"] -> (eps^4*(-11*Pi^4 - 40*Pi^2*Log[-x]^2 - 20*Log[-x]^4))/20 - 3*eps^3*Zeta[3],
f["H"][11]["y<-1"] -> -(eps^2*Pi^2)/2 - eps^3*Pi^2*Log[2] - (eps^4*Pi^2*(2*Pi^2 + 3*Log[2]^2))/3,
f["H"][12]["y<-1"] -> -(eps^2*Pi^2)/4 + (eps^3*Pi^2*(Log[2] - 2*Log[1 - x] + Log[-x]))/2 - (eps^4*Pi^2*(Pi^2 + 42*Log[2]^2 - 24*Log[2]*Log[1 - x] - 12*Log[1 - x]^2 + 12*Log[2]*Log[-x] + 12*Log[1 - x]*Log[-x] + 6*Log[-x]^2 - 72*Log[2]*Log[1 + x] + 72*Log[1 - x]*Log[1 + x] - 36*Log[-x]*Log[1 + x] + 72*PolyLog[2, (1 - x)/2] - 36*PolyLog[2, -x] + 36*PolyLog[2, x]))/12,
f["H"][13]["y<-1"] -> (eps^2*Pi^2)/2 + eps^3*Pi^2*Log[2] + (eps^4*Pi^2*(2*Pi^2 + 12*Log[2]^2))/12,
f["H"][14]["y<-1"] -> (eps^2*Pi^2)/4 + (eps^3*Pi^2*Log[2])/2 + (eps^4*Pi^2*(Pi^2 + Log[2]^2))/2,
f["H"][15]["y<-1"] -> (eps^2*Pi^2)/4 + (eps^3*Pi^2*(3*Log[2] - 2*Log[1 - x] + Log[-x]))/2 + (eps^4*Pi^2*(5*Pi^2 + 66*Log[2]^2 - 72*Log[2]*Log[1 - x] + 12*Log[1 - x]^2 + 36*Log[2]*Log[-x] - 12*Log[1 - x]*Log[-x] + 6*Log[-x]^2 - 24*Log[2]*Log[1 + x] + 24*Log[1 - x]*Log[1 + x] - 12*Log[-x]*Log[1 + x] + 24*PolyLog[2, (1 - x)/2] - 12*PolyLog[2, -x] + 12*PolyLog[2, x]))/12,
f["H"][16]["y<-1"] -> -(eps^4*Pi^2*(48*Log[2]^2 - 48*Log[2]*Log[1 - x] + 24*Log[2]*Log[-x] + 6*Log[-x]^2 - 48*Log[2]*Log[1 + x] + 48*Log[1 - x]*Log[1 + x] - 24*Log[-x]*Log[1 + x] + 48*PolyLog[2, (1 - x)/2] - 24*PolyLog[2, -x] + 24*PolyLog[2, x]))/3,
f["H"][1]["y>1"] -> -1 + (eps^2*Pi^2)/6 + (19*eps^4*Pi^4)/120 + (32*eps^3*Zeta[3])/3,
f["H"][2]["y>1"] -> -1/4 + (eps^2*Pi^2)/24 + (67*eps^4*Pi^4)/480 + (14*eps^3*Zeta[3])/3,
f["H"][3]["y>1"] -> 1 - (eps^2*Pi^2)/6 - (7*eps^4*Pi^4)/120 - (14*eps^3*Zeta[3])/3,
f["H"][4]["y>1"] -> (eps^4*Pi^4)/4,
f["H"][5]["y>1"] -> -(eps^3*Log[x]*(I*Pi + Log[x])*((2*I)*Pi + Log[x]))/6 + (eps^4*(-2*Pi^4 + (2*I)*Pi^3*Log[x] + 24*Pi^2*Log[1 - x]*Log[x] - 7*Pi^2*Log[x]^2 - (36*I)*Pi*Log[1 - x]*Log[x]^2 + (8*I)*Pi*Log[x]^3 - 12*Log[1 - x]*Log[x]^3 + 2*Log[x]^4 + 24*Pi^2*Log[x]*Log[1 + x] - (36*I)*Pi*Log[x]^2*Log[1 + x] - 12*Log[x]^3*Log[1 + x] + 24*Pi^2*PolyLog[2, -x] - (72*I)*Pi*Log[x]*PolyLog[2, -x] - 36*Log[x]^2*PolyLog[2, -x] + 24*Pi^2*PolyLog[2, x] - (72*I)*Pi*Log[x]*PolyLog[2, x] - 36*Log[x]^2*PolyLog[2, x] + (48*I)*Pi*PolyLog[3, -x] + 48*Log[x]*PolyLog[3, -x] + (48*I)*Pi*PolyLog[3, x] + 48*Log[x]*PolyLog[3, x] - (12*I)*Pi*Zeta[3] - 12*Log[x]*Zeta[3]))/12,
f["H"][6]["y>1"] -> (eps*(I*Pi + Log[x]))/2 + (eps^2*(-5*Pi^2 - (12*I)*Pi*Log[1 - x] + (12*I)*Pi*Log[x] - 12*Log[1 - x]*Log[x] + 6*Log[x]^2 - (12*I)*Pi*Log[1 + x] - 12*Log[x]*Log[1 + x] - 12*PolyLog[2, -x] - 12*PolyLog[2, x]))/12 + (eps^3*((-3*I)*Pi^3 + 4*Pi^2*Log[2] - 8*Log[2]^3 + 12*Pi^2*Log[1 - x] + 12*Log[2]^2*Log[1 - x] + (12*I)*Pi*Log[1 - x]^2 - 3*Pi^2*Log[x] - (24*I)*Pi*Log[1 - x]*Log[x] - 12*Log[1 - x]*Log[x]^2 + 4*Pi^2*Log[1 + x] + 12*Log[2]^2*Log[1 + x] + (24*I)*Pi*Log[1 - x]*Log[1 + x] - 24*Log[2]*Log[1 - x]*Log[1 + x] - (24*I)*Pi*Log[x]*Log[1 + x] - 12*Log[x]^2*Log[1 + x] + (12*I)*Pi*Log[1 + x]^2 + 12*Log[1 - x]*Log[1 + x]^2 + 4*Log[1 + x]^3 + 24*PolyLog[3, (1 - x)/2] - 48*PolyLog[3, 1 - x] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] - 48*PolyLog[3, (1 + x)^(-1)] + 24*PolyLog[3, (1 - x)/(1 + x)] + 24*PolyLog[3, (1 + x)/2] + 24*Zeta[3]))/12 + (eps^4*(62*Pi^4 + (180*I)*Pi^3*Log[1 - x] - 330*Pi^2*Log[1 - x]^2 - (240*I)*Pi*Log[1 - x]^3 + 15*Log[1 - x]^4 - (60*I)*Pi^3*Log[x] + 180*Pi^2*Log[1 - x]*Log[x] + (720*I)*Pi*Log[1 - x]^2*Log[x] - 120*Log[1 - x]^3*Log[x] + 210*Pi^2*Log[x]^2 + 360*Log[1 - x]^2*Log[x]^2 - (240*I)*Pi*Log[x]^3 - 60*Log[x]^4 + (180*I)*Pi^3*Log[1 + x] - 660*Pi^2*Log[1 - x]*Log[1 + x] - (720*I)*Pi*Log[1 - x]^2*Log[1 + x] + 60*Log[1 - x]^3*Log[1 + x] + 180*Pi^2*Log[x]*Log[1 + x] + (1440*I)*Pi*Log[1 - x]*Log[x]*Log[1 + x] - 360*Log[1 - x]^2*Log[x]*Log[1 + x] + 720*Log[1 - x]*Log[x]^2*Log[1 + x] - 330*Pi^2*Log[1 + x]^2 - (720*I)*Pi*Log[1 - x]*Log[1 + x]^2 + 90*Log[1 - x]^2*Log[1 + x]^2 + (720*I)*Pi*Log[x]*Log[1 + x]^2 - 360*Log[1 - x]*Log[x]*Log[1 + x]^2 + 360*Log[x]^2*Log[1 + x]^2 - (240*I)*Pi*Log[1 + x]^3 + 60*Log[1 - x]*Log[1 + x]^3 - 120*Log[x]*Log[1 + x]^3 + 15*Log[1 + x]^4 - 420*Pi^2*PolyLog[2, -x] + (1440*I)*Pi*Log[x]*PolyLog[2, -x] + 720*Log[x]^2*PolyLog[2, -x] - 420*Pi^2*PolyLog[2, x] + (1440*I)*Pi*Log[x]*PolyLog[2, x] + 720*Log[x]^2*PolyLog[2, x] - (2880*I)*Pi*PolyLog[3, -x] - 2880*Log[x]*PolyLog[3, -x] - (2880*I)*Pi*PolyLog[3, x] - 2880*Log[x]*PolyLog[3, x] + 7200*PolyLog[4, -x] + 7200*PolyLog[4, x] + 360*PolyLog[4, 1 - x^2] + 360*PolyLog[4, x^2/(-1 + x^2)] - (3000*I)*Pi*Zeta[3] - 3000*Log[x]*Zeta[3]))/360,
f["H"][7]["y>1"] -> 1/2 + (eps^2*(-5*Pi^2 + (12*I)*Pi*Log[x] + 6*Log[x]^2))/12 + (eps^3*((-I)*Pi^3 - 5*Pi^2*Log[x] + (6*I)*Pi*Log[x]^2 + 2*Log[x]^3 + (12*I)*Pi*PolyLog[2, -x] + 12*Log[x]*PolyLog[2, -x] + (12*I)*Pi*PolyLog[2, x] + 12*Log[x]*PolyLog[2, x] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] - 26*Zeta[3]))/6 + (eps^4*(111*Pi^4 + (160*I)*Pi^3*Log[2] - (320*I)*Pi*Log[2]^3 + (80*I)*Pi^3*Log[1 - x] + (480*I)*Pi*Log[2]^2*Log[1 - x] - (120*I)*Pi^3*Log[x] + 160*Pi^2*Log[2]*Log[x] - 320*Log[2]^3*Log[x] + 80*Pi^2*Log[1 - x]*Log[x] + 480*Log[2]^2*Log[1 - x]*Log[x] - (480*I)*Pi*Log[1 - x]^2*Log[x] + 420*Pi^2*Log[x]^2 - 480*Log[1 - x]^2*Log[x]^2 - (480*I)*Pi*Log[x]^3 - 120*Log[x]^4 - (240*I)*Pi^3*Log[1 + x] + (480*I)*Pi*Log[2]^2*Log[1 + x] - (960*I)*Pi*Log[2]*Log[1 - x]*Log[1 + x] - 240*Pi^2*Log[x]*Log[1 + x] + 480*Log[2]^2*Log[x]*Log[1 + x] - (960*I)*Pi*Log[1 - x]*Log[x]*Log[1 + x] - 960*Log[2]*Log[1 - x]*Log[x]*Log[1 + x] - 960*Log[1 - x]*Log[x]^2*Log[1 + x] + (480*I)*Pi*Log[1 - x]*Log[1 + x]^2 - (480*I)*Pi*Log[x]*Log[1 + x]^2 + 480*Log[1 - x]*Log[x]*Log[1 + x]^2 - 480*Log[x]^2*Log[1 + x]^2 + (160*I)*Pi*Log[1 + x]^3 + 160*Log[x]*Log[1 + x]^3 - 400*Pi^2*PolyLog[2, -x] - (960*I)*Pi*Log[1 - x]*PolyLog[2, -x] + (960*I)*Pi*Log[x]*PolyLog[2, -x] - 960*Log[1 - x]*Log[x]*PolyLog[2, -x] + 480*Log[x]^2*PolyLog[2, -x] - (960*I)*Pi*Log[1 + x]*PolyLog[2, -x] - 960*Log[x]*Log[1 + x]*PolyLog[2, -x] - 480*PolyLog[2, -x]^2 - 400*Pi^2*PolyLog[2, x] - (960*I)*Pi*Log[1 - x]*PolyLog[2, x] + (960*I)*Pi*Log[x]*PolyLog[2, x] - 960*Log[1 - x]*Log[x]*PolyLog[2, x] + 480*Log[x]^2*PolyLog[2, x] - (960*I)*Pi*Log[1 + x]*PolyLog[2, x] - 960*Log[x]*Log[1 + x]*PolyLog[2, x] - 960*PolyLog[2, -x]*PolyLog[2, x] - 480*PolyLog[2, x]^2 + (960*I)*Pi*PolyLog[3, (1 - x)/2] + 960*Log[x]*PolyLog[3, (1 - x)/2] - (1920*I)*Pi*PolyLog[3, 1 - x] - 1920*Log[x]*PolyLog[3, 1 - x] - (960*I)*Pi*PolyLog[3, -x] - 960*Log[x]*PolyLog[3, -x] - (960*I)*Pi*PolyLog[3, x] - 960*Log[x]*PolyLog[3, x] - (1920*I)*Pi*PolyLog[3, (1 + x)^(-1)] - 1920*Log[x]*PolyLog[3, (1 + x)^(-1)] + (960*I)*Pi*PolyLog[3, (1 - x)/(1 + x)] + 960*Log[x]*PolyLog[3, (1 - x)/(1 + x)] + (960*I)*Pi*PolyLog[3, (1 + x)/2] + 960*Log[x]*PolyLog[3, (1 + x)/2] + (960*I)*Pi*Zeta[3] + 960*Log[x]*Zeta[3]))/240,
f["H"][8]["y>1"] -> (-I/2)*eps*(Pi - I*Log[x]) + (eps^2*(5*Pi^2 + (12*I)*Pi*Log[1 - x] - (12*I)*Pi*Log[x] + 12*Log[1 - x]*Log[x] - 6*Log[x]^2 + (12*I)*Pi*Log[1 + x] + 12*Log[x]*Log[1 + x] + 12*PolyLog[2, -x] + 12*PolyLog[2, x]))/12 + (eps^3*((3*I)*Pi^3 - 4*Pi^2*Log[2] + 8*Log[2]^3 - 12*Pi^2*Log[1 - x] - 12*Log[2]^2*Log[1 - x] - (12*I)*Pi*Log[1 - x]^2 + 11*Pi^2*Log[x] + (24*I)*Pi*Log[1 - x]*Log[x] - (12*I)*Pi*Log[x]^2 + 12*Log[1 - x]*Log[x]^2 - 4*Log[x]^3 - 4*Pi^2*Log[1 + x] - 12*Log[2]^2*Log[1 + x] - (24*I)*Pi*Log[1 - x]*Log[1 + x] + 24*Log[2]*Log[1 - x]*Log[1 + x] + (24*I)*Pi*Log[x]*Log[1 + x] + 12*Log[x]^2*Log[1 + x] - (12*I)*Pi*Log[1 + x]^2 - 12*Log[1 - x]*Log[1 + x]^2 - 4*Log[1 + x]^3 - 24*PolyLog[3, (1 - x)/2] + 48*PolyLog[3, 1 - x] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] + 48*PolyLog[3, (1 + x)^(-1)] - 24*PolyLog[3, (1 - x)/(1 + x)] - 24*PolyLog[3, (1 + x)/2] - 24*Zeta[3]))/12 + (eps^4*(-2*Pi^4 - (12*I)*Pi^3*Log[1 - x] + 22*Pi^2*Log[1 - x]^2 + (16*I)*Pi*Log[1 - x]^3 - Log[1 - x]^4 + (12*I)*Pi^3*Log[x] - 44*Pi^2*Log[1 - x]*Log[x] - (48*I)*Pi*Log[1 - x]^2*Log[x] + 8*Log[1 - x]^3*Log[x] + 22*Pi^2*Log[x]^2 + (48*I)*Pi*Log[1 - x]*Log[x]^2 - 24*Log[1 - x]^2*Log[x]^2 - (16*I)*Pi*Log[x]^3 + 16*Log[1 - x]*Log[x]^3 - 4*Log[x]^4 - (12*I)*Pi^3*Log[1 + x] + 44*Pi^2*Log[1 - x]*Log[1 + x] + (48*I)*Pi*Log[1 - x]^2*Log[1 + x] - 4*Log[1 - x]^3*Log[1 + x] - 44*Pi^2*Log[x]*Log[1 + x] - (96*I)*Pi*Log[1 - x]*Log[x]*Log[1 + x] + 24*Log[1 - x]^2*Log[x]*Log[1 + x] + (48*I)*Pi*Log[x]^2*Log[1 + x] - 48*Log[1 - x]*Log[x]^2*Log[1 + x] + 16*Log[x]^3*Log[1 + x] + 22*Pi^2*Log[1 + x]^2 + (48*I)*Pi*Log[1 - x]*Log[1 + x]^2 - 6*Log[1 - x]^2*Log[1 + x]^2 - (48*I)*Pi*Log[x]*Log[1 + x]^2 + 24*Log[1 - x]*Log[x]*Log[1 + x]^2 - 24*Log[x]^2*Log[1 + x]^2 + (16*I)*Pi*Log[1 + x]^3 - 4*Log[1 - x]*Log[1 + x]^3 + 8*Log[x]*Log[1 + x]^3 - Log[1 + x]^4 - 4*Pi^2*PolyLog[2, -x] - 4*Pi^2*PolyLog[2, x] - 96*PolyLog[4, -x] - 96*PolyLog[4, x] - 24*PolyLog[4, 1 - x^2] - 24*PolyLog[4, x^2/(-1 + x^2)] + (248*I)*Pi*Zeta[3] + 248*Log[x]*Zeta[3]))/24,
f["H"][9]["y>1"] -> (eps^3*Log[x]*(I*Pi + Log[x])*((2*I)*Pi + Log[x]))/3 + (eps^4*(11*Pi^4 - (30*I)*Pi^3*Log[x] - 120*Pi^2*Log[1 - x]*Log[x] - 15*Pi^2*Log[x]^2 + (180*I)*Pi*Log[1 - x]*Log[x]^2 + 60*Log[1 - x]*Log[x]^3 - 120*Pi^2*Log[x]*Log[1 + x] + (180*I)*Pi*Log[x]^2*Log[1 + x] + 60*Log[x]^3*Log[1 + x] - 120*Pi^2*PolyLog[2, -x] + (360*I)*Pi*Log[x]*PolyLog[2, -x] + 180*Log[x]^2*PolyLog[2, -x] - 120*Pi^2*PolyLog[2, x] + (360*I)*Pi*Log[x]*PolyLog[2, x] + 180*Log[x]^2*PolyLog[2, x] - 720*PolyLog[4, -x] - 720*PolyLog[4, x]))/90,
f["H"][10]["y>1"] -> (eps^4*(9*Pi^4 + 80*Pi^2*Log[x]^2 - (80*I)*Pi*Log[x]^3 - 20*Log[x]^4))/20 - 3*eps^3*Zeta[3],
f["H"][11]["y>1"] -> -(eps^2*Pi^2)/2 - eps^3*Pi^2*Log[2] - (eps^4*Pi^2*(2*Pi^2 + 3*Log[2]^2))/3,
f["H"][12]["y>1"] -> -(eps^2*Pi^2)/4 + (eps^3*Pi^2*(I*Pi + Log[2] - 2*Log[1 - x] + Log[x]))/2 + (eps^4*Pi^2*(5*Pi^2 - (12*I)*Pi*Log[2] - 42*Log[2]^2 - (12*I)*Pi*Log[1 - x] + 24*Log[2]*Log[1 - x] + 12*Log[1 - x]^2 - (12*I)*Pi*Log[x] - 12*Log[2]*Log[x] - 12*Log[1 - x]*Log[x] - 6*Log[x]^2 + (36*I)*Pi*Log[1 + x] + 72*Log[2]*Log[1 + x] - 72*Log[1 - x]*Log[1 + x] + 36*Log[x]*Log[1 + x] - 72*PolyLog[2, (1 - x)/2] + 36*PolyLog[2, -x] - 36*PolyLog[2, x]))/12,
f["H"][13]["y>1"] -> (eps^2*Pi^2)/2 + eps^3*Pi^2*Log[2] + (eps^4*Pi^2*(2*Pi^2 + 12*Log[2]^2))/12,
f["H"][14]["y>1"] -> (eps^2*Pi^2)/4 + (eps^3*Pi^2*Log[2])/2 + (eps^4*Pi^2*(Pi^2 + Log[2]^2))/2,
f["H"][15]["y>1"] -> (eps^2*Pi^2)/4 + (eps^3*Pi^2*(I*Pi + 3*Log[2] - 2*Log[1 - x] + Log[x]))/2 - (eps^4*Pi^2*(Pi^2 - (36*I)*Pi*Log[2] - 66*Log[2]^2 + (12*I)*Pi*Log[1 - x] + 72*Log[2]*Log[1 - x] - 12*Log[1 - x]^2 - (12*I)*Pi*Log[x] - 36*Log[2]*Log[x] + 12*Log[1 - x]*Log[x] - 6*Log[x]^2 + (12*I)*Pi*Log[1 + x] + 24*Log[2]*Log[1 + x] - 24*Log[1 - x]*Log[1 + x] + 12*Log[x]*Log[1 + x] - 24*PolyLog[2, (1 - x)/2] + 12*PolyLog[2, -x] - 12*PolyLog[2, x]))/12,
f["H"][16]["y>1"] -> (eps^4*Pi^2*(6*Pi^2 - (24*I)*Pi*Log[2] - 48*Log[2]^2 + 48*Log[2]*Log[1 - x] - (12*I)*Pi*Log[x] - 24*Log[2]*Log[x] - 6*Log[x]^2 + (24*I)*Pi*Log[1 + x] + 48*Log[2]*Log[1 + x] - 48*Log[1 - x]*Log[1 + x] + 24*Log[x]*Log[1 + x] - 48*PolyLog[2, (1 - x)/2] + 24*PolyLog[2, -x] - 24*PolyLog[2, x]))/3,
fC["III"][1]["y>1"][{1, 2}] -> 0,
fC["III"][2]["y>1"][{1, 2}] -> 0,
fC["III"][3]["y>1"][{1, 2}] -> 0,
fC["III"][4]["y>1"][{1, 2}] -> 0,
fC["III"][5]["y>1"][{1, 2}] -> ((-3*I)/2)*eps*Pi + (I/4)*eps^3*Pi^3 + ((19*I)/80)*eps^5*Pi^5 + (16*I)*eps^4*Pi*Zeta[3],
fC["III"][6]["y>1"][{1, 2}] -> 0,
fC["III"][7]["y>1"][{1, 2}] -> (3*eps^2*Pi*(Pi - I*Log[x]))/2 - (eps^4*Pi^3*(Pi - I*Log[x]))/4 - 16*eps^5*Pi*(Pi - I*Log[x])*Zeta[3],
fC["III"][8]["y>1"][{1, 2}] -> 0,
fC["III"][9]["y>1"][{1, 2}] -> 0,
fC["III"][10]["y>1"][{1, 2}] -> (-I/2)*eps^3*Pi^3 + I*eps^4*Pi^3*Log[2] - I*eps^5*Pi^3*Log[2]^2,
fC["IX"][1]["y>1"][{1, 2}] -> 0,
fC["IX"][2]["y>1"][{1, 2}] -> 0,
fC["IX"][3]["y>1"][{1, 2}] -> 0,
fC["IX"][4]["y>1"][{1, 2}] -> 0,
fC["IX"][5]["y>1"][{1, 2}] -> 0,
fC["IX"][6]["y>1"][{1, 2}] -> 0,
fC["IX"][7]["y>1"][{1, 2}] -> 0,
fC["IX"][8]["y>1"][{1, 2}] -> 0,
fC["IX"][9]["y>1"][{1, 2}] -> 0,
fC["IX"][10]["y>1"][{1, 2}] -> ((3*I)/2)*eps^2*Pi*Log[x] - (I/4)*eps^4*Pi^3*Log[x] - (16*I)*eps^5*Pi*Log[x]*Zeta[3],
fC["IX"][11]["y>1"][{1, 2}] -> 0,
fC["IX"][12]["y>1"][{1, 2}] -> 0,
fC["IX"][13]["y>1"][{1, 2}] -> 0,
fC["IX"][14]["y>1"][{1, 2}] -> 0,
fC["IX"][15]["y>1"][{1, 2}] -> (-I/2)*eps^3*Pi^3 + I*eps^4*Pi^3*Log[2] - I*eps^5*Pi^3*Log[2]^2,
fC["H"][1]["y>1"][{2, 3, 7}] -> 0,
fC["H"][2]["y>1"][{2, 3, 7}] -> 0,
fC["H"][3]["y>1"][{2, 3, 7}] -> 0,
fC["H"][4]["y>1"][{2, 3, 7}] -> 0,
fC["H"][5]["y>1"][{2, 3, 7}] -> -(eps^3*Pi*Log[x]^2) + (eps^4*Pi*(Pi^2*Log[x] - 18*Log[1 - x]*Log[x]^2 + 4*Log[x]^3 - 18*Log[x]^2*Log[1 + x] - 36*Log[x]*PolyLog[2, -x] - 36*Log[x]*PolyLog[2, x] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] - 6*Zeta[3]))/3,
fC["H"][6]["y>1"][{2, 3, 7}] -> eps*Pi - 2*eps^2*Pi*(Log[1 - x] - Log[x] + Log[1 + x]) - (eps^3*Pi*(Pi^2 - 4*Log[1 - x]^2 + 8*Log[1 - x]*Log[x] - 8*Log[1 - x]*Log[1 + x] + 8*Log[x]*Log[1 + x] - 4*Log[1 + x]^2))/2 + (eps^4*Pi*(3*Pi^2*Log[1 - x] - 4*Log[1 - x]^3 - Pi^2*Log[x] + 12*Log[1 - x]^2*Log[x] - 4*Log[x]^3 + 3*Pi^2*Log[1 + x] - 12*Log[1 - x]^2*Log[1 + x] + 24*Log[1 - x]*Log[x]*Log[1 + x] - 12*Log[1 - x]*Log[1 + x]^2 + 12*Log[x]*Log[1 + x]^2 - 4*Log[1 + x]^3 + 24*Log[x]*PolyLog[2, -x] + 24*Log[x]*PolyLog[2, x] - 48*PolyLog[3, -x] - 48*PolyLog[3, x] - 50*Zeta[3]))/3,
fC["H"][7]["y>1"][{2, 3, 7}] -> 2*eps^2*Pi*Log[x] - (eps^3*Pi*(Pi^2 - 6*Log[x]^2 - 12*PolyLog[2, -x] - 12*PolyLog[2, x]))/3 + (eps^4*Pi*(4*Pi^2*Log[2] - 8*Log[2]^3 + 2*Pi^2*Log[1 - x] + 12*Log[2]^2*Log[1 - x] - 3*Pi^2*Log[x] - 12*Log[1 - x]^2*Log[x] - 12*Log[x]^3 - 6*Pi^2*Log[1 + x] + 12*Log[2]^2*Log[1 + x] - 24*Log[2]*Log[1 - x]*Log[1 + x] - 24*Log[1 - x]*Log[x]*Log[1 + x] + 12*Log[1 - x]*Log[1 + x]^2 - 12*Log[x]*Log[1 + x]^2 + 4*Log[1 + x]^3 - 24*Log[1 - x]*PolyLog[2, -x] + 24*Log[x]*PolyLog[2, -x] - 24*Log[1 + x]*PolyLog[2, -x] - 24*Log[1 - x]*PolyLog[2, x] + 24*Log[x]*PolyLog[2, x] - 24*Log[1 + x]*PolyLog[2, x] - 48*PolyLog[3, 1 - x] + 24*PolyLog[3, 1/2 - x/2] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] - 48*PolyLog[3, (1 + x)^(-1)] + 24*PolyLog[3, (1 - x)/(1 + x)] + 24*PolyLog[3, (1 + x)/2] + 24*Zeta[3]))/3,
fC["H"][8]["y>1"][{2, 3, 7}] -> -(eps*Pi) + 2*eps^2*Pi*(Log[1 - x] - Log[x] + Log[1 + x]) + (eps^3*Pi*(Pi - 2*Log[1 - x] + 2*Log[x] - 2*Log[1 + x])*(Pi + 2*Log[1 - x] - 2*Log[x] + 2*Log[1 + x]))/2 - (eps^4*Pi*(3*Pi^2*Log[1 - x] - 4*Log[1 - x]^3 - 3*Pi^2*Log[x] + 12*Log[1 - x]^2*Log[x] - 12*Log[1 - x]*Log[x]^2 + 4*Log[x]^3 + 3*Pi^2*Log[1 + x] - 12*Log[1 - x]^2*Log[1 + x] + 24*Log[1 - x]*Log[x]*Log[1 + x] - 12*Log[x]^2*Log[1 + x] - 12*Log[1 - x]*Log[1 + x]^2 + 12*Log[x]*Log[1 + x]^2 - 4*Log[1 + x]^3 - 62*Zeta[3]))/3,
fC["H"][9]["y>1"][{2, 3, 7}] -> 2*eps^3*Pi*Log[x]^2 - (2*eps^4*Pi*Log[x]*(Pi^2 - 6*Log[1 - x]*Log[x] - 6*Log[x]*Log[1 + x] - 12*PolyLog[2, -x] - 12*PolyLog[2, x]))/3,
fC["H"][10]["y>1"][{2, 3, 7}] -> -8*eps^4*Pi*Log[x]^3,
fC["H"][11]["y>1"][{2, 3, 7}] -> 0,
fC["H"][12]["y>1"][{2, 3, 7}] -> eps^3*Pi^3 - 2*eps^4*Pi^3*(Log[2] + Log[1 - x] + Log[x] - 3*Log[1 + x]),
fC["H"][13]["y>1"][{2, 3, 7}] -> 0,
fC["H"][14]["y>1"][{2, 3, 7}] -> 0,
fC["H"][15]["y>1"][{2, 3, 7}] -> eps^3*Pi^3 + 2*eps^4*Pi^3*(3*Log[2] - Log[1 - x] + Log[x] - Log[1 + x]),
fC["H"][16]["y>1"][{2, 3, 7}] -> -8*eps^4*Pi^3*(2*Log[2] + Log[x] - 2*Log[1 + x]),
fC["III"][1]["y>1"][{2, 3, 7}] -> 0,
fC["III"][2]["y>1"][{2, 3, 7}] -> -(eps^3*Pi*Log[x]^2) + (eps^4*Pi*(Pi^2*Log[x] - 18*Log[1 - x]*Log[x]^2 + 4*Log[x]^3 - 18*Log[x]^2*Log[1 + x] - 36*Log[x]*PolyLog[2, -x] - 36*Log[x]*PolyLog[2, x] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] - 6*Zeta[3]))/3,
fC["III"][3]["y>1"][{2, 3, 7}] -> eps*Pi - 2*eps^2*Pi*(Log[1 - x] - Log[x] + Log[1 + x]) - (eps^3*Pi*(Pi^2 - 4*Log[1 - x]^2 + 8*Log[1 - x]*Log[x] - 8*Log[1 - x]*Log[1 + x] + 8*Log[x]*Log[1 + x] - 4*Log[1 + x]^2))/2 + (eps^4*Pi*(3*Pi^2*Log[1 - x] - 4*Log[1 - x]^3 - Pi^2*Log[x] + 12*Log[1 - x]^2*Log[x] - 4*Log[x]^3 + 3*Pi^2*Log[1 + x] - 12*Log[1 - x]^2*Log[1 + x] + 24*Log[1 - x]*Log[x]*Log[1 + x] - 12*Log[1 - x]*Log[1 + x]^2 + 12*Log[x]*Log[1 + x]^2 - 4*Log[1 + x]^3 + 24*Log[x]*PolyLog[2, -x] + 24*Log[x]*PolyLog[2, x] - 48*PolyLog[3, -x] - 48*PolyLog[3, x] - 50*Zeta[3]))/3,
fC["III"][4]["y>1"][{2, 3, 7}] -> 2*eps^2*Pi*Log[x] - (eps^3*Pi*(Pi^2 - 6*Log[x]^2 - 12*PolyLog[2, -x] - 12*PolyLog[2, x]))/3 + (eps^4*Pi*(4*Pi^2*Log[2] - 8*Log[2]^3 + 2*Pi^2*Log[1 - x] + 12*Log[2]^2*Log[1 - x] - 3*Pi^2*Log[x] - 12*Log[1 - x]^2*Log[x] - 12*Log[x]^3 - 6*Pi^2*Log[1 + x] + 12*Log[2]^2*Log[1 + x] - 24*Log[2]*Log[1 - x]*Log[1 + x] - 24*Log[1 - x]*Log[x]*Log[1 + x] + 12*Log[1 - x]*Log[1 + x]^2 - 12*Log[x]*Log[1 + x]^2 + 4*Log[1 + x]^3 - 24*Log[1 - x]*PolyLog[2, -x] + 24*Log[x]*PolyLog[2, -x] - 24*Log[1 + x]*PolyLog[2, -x] - 24*Log[1 - x]*PolyLog[2, x] + 24*Log[x]*PolyLog[2, x] - 24*Log[1 + x]*PolyLog[2, x] - 48*PolyLog[3, 1 - x] + 24*PolyLog[3, 1/2 - x/2] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] - 48*PolyLog[3, (1 + x)^(-1)] + 24*PolyLog[3, (1 - x)/(1 + x)] + 24*PolyLog[3, (1 + x)/2] + 24*Zeta[3]))/3,
fC["III"][5]["y>1"][{2, 3, 7}] -> 0,
fC["III"][6]["y>1"][{2, 3, 7}] -> 0,
fC["III"][7]["y>1"][{2, 3, 7}] -> (eps^2*Pi*Log[x])/2 - (eps^3*Pi*(Pi^2 - 6*Log[x]^2 - 12*PolyLog[2, -x] - 12*PolyLog[2, x]))/12 + (eps^4*Pi*(4*Pi^2*Log[2] - (24*I)*Pi*Log[2]^2 - 8*Log[2]^3 + 2*Pi^2*Log[1 - x] + 12*Log[2]^2*Log[1 - x] - 3*Pi^2*Log[x] - 12*Log[1 - x]^2*Log[x] - 6*Pi^2*Log[1 + x] + 12*Log[2]^2*Log[1 + x] - 24*Log[2]*Log[1 - x]*Log[1 + x] - 24*Log[1 - x]*Log[x]*Log[1 + x] + 12*Log[1 - x]*Log[1 + x]^2 - 12*Log[x]*Log[1 + x]^2 + 4*Log[1 + x]^3 - 48*Log[2]*PolyLog[2, 2] - 24*Log[1 - x]*PolyLog[2, -x] + 24*Log[x]*PolyLog[2, -x] - 24*Log[1 + x]*PolyLog[2, -x] - 24*Log[1 - x]*PolyLog[2, x] + 24*Log[x]*PolyLog[2, x] - 24*Log[1 + x]*PolyLog[2, x] + 48*PolyLog[3, 2] + 24*PolyLog[3, (1 - x)/2] - 48*PolyLog[3, 1 - x] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] - 48*PolyLog[3, (1 + x)^(-1)] + 24*PolyLog[3, (1 - x)/(1 + x)] + 24*PolyLog[3, (1 + x)/2] - 18*Zeta[3]))/12,
fC["III"][8]["y>1"][{2, 3, 7}] -> 0,
fC["III"][9]["y>1"][{2, 3, 7}] -> eps^3*Pi^3 - 2*eps^4*Pi^3*(Log[2] + Log[1 - x] + Log[x] - 3*Log[1 + x]),
fC["III"][10]["y>1"][{2, 3, 7}] -> eps^4*Pi^3*Log[x],
fC["IX"][1]["y>1"][{1, 4, 6}] -> 0,
fC["IX"][2]["y>1"][{1, 4, 6}] -> 0,
fC["IX"][3]["y>1"][{1, 4, 6}] -> 0,
fC["IX"][4]["y>1"][{1, 4, 6}] -> 0,
fC["IX"][5]["y>1"][{1, 4, 6}] -> -(eps^3*Pi*Log[x]^2) + (eps^4*Pi*(Pi^2*Log[x] - 18*Log[1 - x]*Log[x]^2 + 4*Log[x]^3 - 18*Log[x]^2*Log[1 + x] - 36*Log[x]*PolyLog[2, -x] - 36*Log[x]*PolyLog[2, x] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] - 6*Zeta[3]))/3,
fC["IX"][6]["y>1"][{1, 4, 6}] -> eps*Pi - 2*eps^2*Pi*(Log[1 - x] - Log[x] + Log[1 + x]) - (eps^3*Pi*(Pi^2 - 4*Log[1 - x]^2 + 8*Log[1 - x]*Log[x] - 8*Log[1 - x]*Log[1 + x] + 8*Log[x]*Log[1 + x] - 4*Log[1 + x]^2))/2 + (eps^4*Pi*(3*Pi^2*Log[1 - x] - 4*Log[1 - x]^3 - Pi^2*Log[x] + 12*Log[1 - x]^2*Log[x] - 4*Log[x]^3 + 3*Pi^2*Log[1 + x] - 12*Log[1 - x]^2*Log[1 + x] + 24*Log[1 - x]*Log[x]*Log[1 + x] - 12*Log[1 - x]*Log[1 + x]^2 + 12*Log[x]*Log[1 + x]^2 - 4*Log[1 + x]^3 + 24*Log[x]*PolyLog[2, -x] + 24*Log[x]*PolyLog[2, x] - 48*PolyLog[3, -x] - 48*PolyLog[3, x] - 50*Zeta[3]))/3,
fC["IX"][7]["y>1"][{1, 4, 6}] -> -2*eps^2*Pi*Log[x] + (eps^3*Pi*(Pi^2 - 6*Log[x]^2 - 12*PolyLog[2, -x] - 12*PolyLog[2, x]))/3 - (eps^4*Pi*(4*Pi^2*Log[2] - 8*Log[2]^3 + 2*Pi^2*Log[1 - x] + 12*Log[2]^2*Log[1 - x] - 3*Pi^2*Log[x] - 12*Log[1 - x]^2*Log[x] - 12*Log[x]^3 - 6*Pi^2*Log[1 + x] + 12*Log[2]^2*Log[1 + x] - 24*Log[2]*Log[1 - x]*Log[1 + x] - 24*Log[1 - x]*Log[x]*Log[1 + x] + 12*Log[1 - x]*Log[1 + x]^2 - 12*Log[x]*Log[1 + x]^2 + 4*Log[1 + x]^3 - 24*Log[1 - x]*PolyLog[2, -x] + 24*Log[x]*PolyLog[2, -x] - 24*Log[1 + x]*PolyLog[2, -x] - 24*Log[1 - x]*PolyLog[2, x] + 24*Log[x]*PolyLog[2, x] - 24*Log[1 + x]*PolyLog[2, x] - 48*PolyLog[3, 1 - x] + 24*PolyLog[3, 1/2 - x/2] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] - 48*PolyLog[3, (1 + x)^(-1)] + 24*PolyLog[3, (1 - x)/(1 + x)] + 24*PolyLog[3, (1 + x)/2] + 24*Zeta[3]))/3,
fC["IX"][8]["y>1"][{1, 4, 6}] -> 0,
fC["IX"][9]["y>1"][{1, 4, 6}] -> 0,
fC["IX"][10]["y>1"][{1, 4, 6}] -> -(eps^2*Pi*Log[x])/2 + (eps^3*Pi*(Pi^2 - 6*Log[x]^2 - 12*PolyLog[2, -x] - 12*PolyLog[2, x]))/12 - (eps^4*Pi*(4*Pi^2*Log[2] - (24*I)*Pi*Log[2]^2 - 8*Log[2]^3 + 2*Pi^2*Log[1 - x] + 12*Log[2]^2*Log[1 - x] - 3*Pi^2*Log[x] - 12*Log[1 - x]^2*Log[x] - 6*Pi^2*Log[1 + x] + 12*Log[2]^2*Log[1 + x] - 24*Log[2]*Log[1 - x]*Log[1 + x] - 24*Log[1 - x]*Log[x]*Log[1 + x] + 12*Log[1 - x]*Log[1 + x]^2 - 12*Log[x]*Log[1 + x]^2 + 4*Log[1 + x]^3 - 48*Log[2]*PolyLog[2, 2] - 24*Log[1 - x]*PolyLog[2, -x] + 24*Log[x]*PolyLog[2, -x] - 24*Log[1 + x]*PolyLog[2, -x] - 24*Log[1 - x]*PolyLog[2, x] + 24*Log[x]*PolyLog[2, x] - 24*Log[1 + x]*PolyLog[2, x] + 48*PolyLog[3, 2] + 24*PolyLog[3, (1 - x)/2] - 48*PolyLog[3, 1 - x] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] - 48*PolyLog[3, (1 + x)^(-1)] + 24*PolyLog[3, (1 - x)/(1 + x)] + 24*PolyLog[3, (1 + x)/2] - 18*Zeta[3]))/12,
fC["IX"][11]["y>1"][{1, 4, 6}] -> 0,
fC["IX"][12]["y>1"][{1, 4, 6}] -> eps^3*Pi^3 - 2*eps^4*Pi^3*(Log[2] + Log[1 - x] + Log[x] - 3*Log[1 + x]),
fC["IX"][13]["y>1"][{1, 4, 6}] -> 0,
fC["IX"][14]["y>1"][{1, 4, 6}] -> -(eps^4*Pi^3*Log[x]),
fC["IX"][15]["y>1"][{1, 4, 6}] -> eps^4*Pi^3*Log[x],
fC["IX"][1]["y<-1"][{3, 4, 5}] -> 0,
fC["IX"][2]["y<-1"][{3, 4, 5}] -> -(eps^3*Pi*Log[-x]^2) + (eps^4*Pi*(Pi^2*Log[-x] - 18*Log[1 - x]*Log[-x]^2 + 4*Log[-x]^3 - 18*Log[-x]^2*Log[1 + x] - 36*Log[-x]*PolyLog[2, -x] - 36*Log[-x]*PolyLog[2, x] + 24*PolyLog[3, -x] + 24*PolyLog[3, x] - 6*Zeta[3]))/3,
fC["IX"][3]["y<-1"][{3, 4, 5}] -> eps*Pi - 2*eps^2*Pi*(Log[1 - x] - Log[-x] + Log[1 + x]) - (eps^3*Pi*(Pi^2 - 4*Log[1 - x]^2 + 8*Log[1 - x]*Log[-x] - 8*Log[1 - x]*Log[1 + x] + 8*Log[-x]*Log[1 + x] - 4*Log[1 + x]^2))/2 + (eps^4*Pi*(3*Pi^2*Log[1 - x] - 4*Log[1 - x]^3 - Pi^2*Log[-x] + 12*Log[1 - x]^2*Log[-x] - 4*Log[-x]^3 + 3*Pi^2*Log[1 + x] - 12*Log[1 - x]^2*Log[1 + x] + 24*Log[1 - x]*Log[-x]*Log[1 + x] - 12*Log[1 - x]*Log[1 + x]^2 + 12*Log[-x]*Log[1 + x]^2 - 4*Log[1 + x]^3 + 24*Log[-x]*PolyLog[2, -x] + 24*Log[-x]*PolyLog[2, x] - 48*PolyLog[3, -x] - 48*PolyLog[3, x] - 50*Zeta[3]))/3,
fC["IX"][4]["y<-1"][{3, 4, 5}] -> -2*eps^2*Pi*Log[-x] + (eps^3*Pi*(Pi^2 - 6*Log[-x]^2 - 12*PolyLog[2, -x] - 12*PolyLog[2, x]))/3 - (eps^4*Pi*(4*Pi^2*Log[2] - 8*Log[2]^3 - 6*Pi^2*Log[1 - x] + 12*Log[2]^2*Log[1 - x] + 4*Log[1 - x]^3 - 3*Pi^2*Log[-x] - 12*Log[1 - x]^2*Log[-x] - 12*Log[-x]^3 + 2*Pi^2*Log[1 + x] + 12*Log[2]^2*Log[1 + x] - 24*Log[2]*Log[1 - x]*Log[1 + x] + 12*Log[1 - x]^2*Log[1 + x] - 24*Log[1 - x]*Log[-x]*Log[1 + x] - 12*Log[-x]*Log[1 + x]^2 - 24*Log[1 - x]*PolyLog[2, -x] + 24*Log[-x]*PolyLog[2, -x] - 24*Log[1 + x]*PolyLog[2, -x] - 24*Log[1 - x]*PolyLog[2, x] + 24*Log[-x]*PolyLog[2, x] - 24*Log[1 + x]*PolyLog[2, x] - 48*PolyLog[3, (1 - x)^(-1)] + 24*PolyLog[3, (1 - x)/2] + 24*PolyLog[3, 1/2 + x/2] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] - 48*PolyLog[3, 1 + x] + 24*PolyLog[3, (1 + x)/(1 - x)] + 24*Zeta[3]))/3,
fC["IX"][5]["y<-1"][{3, 4, 5}] -> 0,
fC["IX"][6]["y<-1"][{3, 4, 5}] -> 0,
fC["IX"][7]["y<-1"][{3, 4, 5}] -> 0,
fC["IX"][8]["y<-1"][{3, 4, 5}] -> 0,
fC["IX"][9]["y<-1"][{3, 4, 5}] -> 0,
fC["IX"][10]["y<-1"][{3, 4, 5}] -> (eps^2*Pi*Log[-x])/2 - (eps^3*Pi*(Pi^2 - (12*I)*Pi*Log[-x] - 6*Log[-x]^2 - 12*PolyLog[2, -x] - 12*PolyLog[2, x]))/12 + (eps^4*Pi*((-2*I)*Pi^3 + 4*Pi^2*Log[2] - (24*I)*Pi*Log[2]^2 - 8*Log[2]^3 - 6*Pi^2*Log[1 - x] + 12*Log[2]^2*Log[1 - x] + 4*Log[1 - x]^3 - 3*Pi^2*Log[-x] - 12*Log[1 - x]^2*Log[-x] + 2*Pi^2*Log[1 + x] + 12*Log[2]^2*Log[1 + x] - 24*Log[2]*Log[1 - x]*Log[1 + x] + 12*Log[1 - x]^2*Log[1 + x] - 24*Log[1 - x]*Log[-x]*Log[1 + x] - 12*Log[-x]*Log[1 + x]^2 - 48*Log[2]*PolyLog[2, 2] + (24*I)*Pi*PolyLog[2, -x] - 24*Log[1 - x]*PolyLog[2, -x] + 24*Log[-x]*PolyLog[2, -x] - 24*Log[1 + x]*PolyLog[2, -x] + (24*I)*Pi*PolyLog[2, x] - 24*Log[1 - x]*PolyLog[2, x] + 24*Log[-x]*PolyLog[2, x] - 24*Log[1 + x]*PolyLog[2, x] + 48*PolyLog[3, 2] - 48*PolyLog[3, (1 - x)^(-1)] + 24*PolyLog[3, (1 - x)/2] - 24*PolyLog[3, -x] - 24*PolyLog[3, x] + 24*PolyLog[3, (1 + x)/2] - 48*PolyLog[3, 1 + x] + 24*PolyLog[3, (1 + x)/(1 - x)] - 18*Zeta[3]))/12,
fC["IX"][11]["y<-1"][{3, 4, 5}] -> 0,
fC["IX"][12]["y<-1"][{3, 4, 5}] -> 0,
fC["IX"][13]["y<-1"][{3, 4, 5}] -> eps^3*Pi^3 - 2*eps^4*Pi^3*(Log[2] - 3*Log[1 - x] + Log[-x] + Log[1 + x]),
fC["IX"][14]["y<-1"][{3, 4, 5}] -> -(eps^4*Pi^3*Log[-x]),
fC["IX"][15]["y<-1"][{3, 4, 5}] -> 0}

==> anc/Propagators.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
<|"III" -> {-M[1]^2 + sq[k[1] - P[1]], -M[2]^2 + sq[k[1] + P[2]], 
   -M[1]^2 + sq[k[2] - P[4]], -M[2]^2 + sq[k[2] + P[3]], sq[k[1]], sq[k[2]], 
   sq[-q + k[1] + k[2]], sq[-q + k[1]], sq[-q + k[2]]}, 
 "IX" -> {-M[1]^2 + sq[k[1] - P[1]], -M[2]^2 + sq[k[1] + P[2]], 
   -M[1]^2 + sq[k[2] - P[4]], -M[2]^2 + sq[-q + k[1] + k[2] - P[3]], 
   sq[k[1]], sq[k[2]], sq[-q + k[1] + k[2]], sq[-q + k[1]], sq[-q + k[2]]}, 
 "H" -> {-M[1]^2 + sq[k[1] - P[1]], -M[2]^2 + sq[k[1] + P[2]], 
   -M[1]^2 + sq[k[2] - P[4]], -M[2]^2 + sq[k[2] + P[3]], sq[k[1]], sq[k[2]], 
   sq[-q + k[1] + k[2]], sq[-q + k[1]], sq[-q + k[2]]}|>


==> anc/PureBases.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
<|"III" -> {eps^2*mq2*G[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}], 
   eps^4*Sqrt[-1 + y^2]*G[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}], 
   eps^3*mq2*Sqrt[-1 + y^2]*G[1, {0, 1, 1, 0, 1, 1, 2, 0, 0}], 
   eps^3*mq2*y*G[1, {0, 1, 1, 0, 1, 1, 2, 0, 0}] - 
    eps^2*mq2*G[1, {0, 2, 2, 0, 1, 1, 1, 0, 0}], 
   eps^3*mq2*Sqrt[-1 + y^2]*G[1, {1, 1, 0, 0, 1, 1, 2, 0, 0}], 
   -(eps^3*(-1 + 6*eps)*G[1, {1, 0, 1, 0, 1, 1, 1, 0, 0}]), 
   eps^4*mq2*(-1 + y)*(1 + y)*G[1, {1, 1, 1, 1, 1, 1, 1, 0, 0}], 
   eps^3*Sqrt[mq2]*G[1, {1, 0, 0, 0, 1, 1, 2, 0, 0}], 
   eps^3*Sqrt[mq2]*G[1, {0, 2, 1, 0, 1, 1, 1, 0, 0}], 
   eps^4*Sqrt[mq2]*Sqrt[-1 + y^2]*G[1, {1, 1, 1, 0, 1, 1, 1, 0, 0}]}, 
 "IX" -> {eps^2*mq2*G[1, {0, 0, 0, 0, 2, 2, 1, 0, 0}], 
   eps^4*Sqrt[-1 + y^2]*G[1, {0, 0, 1, 1, 1, 1, 1, 0, 0}], 
   eps^3*mq2*Sqrt[-1 + y^2]*G[1, {0, 0, 1, 1, 2, 1, 1, 0, 0}], 
   eps^3*mq2*y*G[1, {0, 0, 1, 1, 2, 1, 1, 0, 0}] + 
    eps^2*mq2*G[1, {0, 0, 2, 2, 1, 1, 1, 0, 0}], 
   eps^4*Sqrt[-1 + y^2]*G[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}], 
   eps^3*mq2*Sqrt[-1 + y^2]*G[1, {0, 1, 1, 0, 1, 1, 2, 0, 0}], 
   -(eps^3*mq2*y*G[1, {0, 1, 1, 0, 1, 1, 2, 0, 0}]) + 
    eps^2*mq2*G[1, {0, 2, 2, 0, 1, 1, 1, 0, 0}], 
   -(eps^3*(-1 + 6*eps)*G[1, {1, 0, 1, 0, 1, 1, 1, 0, 0}]), 
   eps^3*mq2*Sqrt[-1 + y^2]*G[1, {1, 1, 0, 0, 1, 1, 2, 0, 0}], 
   eps^4*mq2*(-1 + y)*(1 + y)*G[1, {1, 1, 1, 1, 1, 1, 1, 0, 0}], 
   eps^3*Sqrt[mq2]*G[1, {1, 0, 0, 0, 1, 1, 2, 0, 0}], 
   eps^3*Sqrt[mq2]*G[1, {0, 2, 1, 0, 1, 1, 1, 0, 0}], 
   eps^3*Sqrt[mq2]*G[1, {0, 0, 2, 1, 1, 1, 1, 0, 0}], 
   eps^4*Sqrt[mq2]*Sqrt[-1 + y^2]*G[1, {1, 0, 1, 1, 1, 1, 1, 0, 0}], 
   eps^4*Sqrt[mq2]*Sqrt[-1 + y^2]*G[1, {1, 1, 1, 0, 1, 1, 1, 0, 0}]}, 
 "H" -> {eps^2*mq2*G[1, {0, 0, 0, 0, 0, 0, 1, 2, 2}], 
   -(eps^2*(-1 + 4*eps)*G[1, {0, 0, 2, 0, 1, 0, 1, 1, 0}]), 
   eps^2*mq2^2*G[1, {0, 0, 0, 0, 2, 1, 0, 1, 2}], 
   eps^4*mq2*G[1, {0, 1, 1, 0, 1, 1, 0, 1, 1}], 
   eps^4*Sqrt[-1 + y^2]*G[1, {0, 1, 1, 0, 0, 0, 1, 1, 1}], 
   eps^3*mq2*Sqrt[-1 + y^2]*G[1, {0, 1, 1, 0, 0, 0, 2, 1, 1}], 
   eps^3*mq2*y*G[1, {0, 1, 1, 0, 0, 0, 2, 1, 1}] - 
    eps^2*mq2*G[1, {0, 2, 2, 0, 0, 0, 1, 1, 1}], 
   (eps^2*(-1 + 2*eps)*(-1 + 4*eps)*G[1, {0, 1, 1, 0, 0, 1, 1, 0, 1}])/
     Sqrt[-1 + y^2] + (eps^2*(-1 + 4*eps)*y*
      G[1, {0, 2, 0, 0, 0, 1, 1, 0, 1}])/Sqrt[-1 + y^2], 
   eps^4*mq2^2*Sqrt[-1 + y^2]*G[1, {0, 1, 1, 0, 1, 1, 1, 1, 1}], 
   -(eps^4*mq2*G[1, {-1, 1, 1, -1, 1, 1, 1, 1, 1}]) + 
    (eps^2*(-1 + 2*eps)*G[1, {0, 0, 0, 0, 1, 1, 0, 1, 1}])/2 + 
    (eps*(-2 + 3*eps)*(-1 + 3*eps)*G[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}])/mq2 + 
    2*eps^4*mq2*y*G[1, {0, 1, 1, 0, 1, 1, 0, 1, 1}], 
   (eps^2*(-1 + 2*eps)*(-1 + 3*eps)*G[1, {0, 1, 0, 0, 1, 1, 1, 0, 0}])/
    Sqrt[mq2], eps^3*Sqrt[mq2]*G[1, {0, 2, 1, 0, 1, 1, 1, 0, 0}], 
   eps^3*(-1 + 2*eps)*Sqrt[mq2]*G[1, {0, 1, 0, 0, 1, 1, 0, 1, 1}], 
   (eps^2*(-1 + 2*eps)^2*G[1, {0, 1, 0, 0, 0, 1, 1, 0, 1}])/Sqrt[mq2], 
   eps^3*Sqrt[mq2]*G[1, {0, 1, 2, 0, 1, 0, 1, 1, 0}], 
   (16*eps^3*(-1 + 2*eps)^2*y*G[1, {0, 1, 0, 0, 0, 1, 1, 0, 1}])/
     ((1 + 2*eps)*Sqrt[mq2]*(1 + y)) + (12*eps^3*(-1 + 2*eps)*(-1 + 3*eps)*
      G[1, {0, 1, 0, 0, 1, 1, 1, 0, 0}])/((1 + 2*eps)*Sqrt[mq2]) + 
    (16*eps^4*Sqrt[mq2]*G[1, {0, 1, 2, 0, 1, 0, 1, 1, 0}])/
     ((1 + 2*eps)*(1 + y)) - (4*eps^4*Sqrt[mq2]*(1 + y)*
      G[1, {0, 2, 1, 0, 1, 1, 1, 0, 0}])/(1 + 2*eps) + 
    eps^3*mq2^(5/2)*(-1 + y)*G[1, {0, 2, 1, 0, 1, 1, 1, 1, 1}]}|>

